Exact quark-mass dependence of the Higgs-gluon form factor at three loops in QCD

We determine the three-loop form factor parameterising the amplitude for the production of an off-shell Higgs boson in gluon fusion in QCD with a single massive quark. The result is obtained via a numerical solution of a system of differential equation for the occurring master integrals. The solution is also used to determine the high-energy and threshold expansions of the form factor. Our findings may be used for the evaluation of virtual corrections generated by top-quark and b-quark loops in Higgs boson hadroproduction cross sections at next-to-next-to-leading order.

==> ggHCzakonNiggetiedt.m <==
(*
 * This is the ancillary file to arXiv:2001.03008
 *
 * Authors: M. Czakon, M. Niggetiedt
 *
 * Functions:
 *
 * CI[z_?NumericQ, nl_, Lmu_]
 * CZ[z_?NumericQ, nl_, Lmu_]
 *
 * C0, C1I, C2I evaluated at Lmu = 0 :
 *
 * C0[z_?NumericQ]
 * C1I[z_?NumericQ]
 * C2I[z_?NumericQ, nl_]
 *
 * Large-mass (LME), threshold (THR) and high-energy (HE) expansions evaluated
 * at Lmu = 0 and split into nl^0 and nl^1 contributions :
 *
 * C2ILMEnl0[z_?NumericQ]
 * C2ILMEnl1[z_?NumericQ]
 * C2ITHRnl0[z_?NumericQ]
 * C2ITHRnl1[z_?NumericQ]
 * C2IHEnl0[z_?NumericQ]
 * C2IHEnl1[z_?NumericQ]
 *
 * Interpolation table for the range of z values not covered between the
 * threshold and high-energy expansions :
 *
 * C2ITABnl0[z_?NumericQ]
 * C2ITABnl1[z_?NumericQ]
 *
 * High-order analytic large-mass expansion evaluated at Lmu = 0 :
 *
 * C2ILME
 *
 * Variables:
 *
 * api = alphas/Pi
 * z   = s/(4*M^2)
 * t   = Sqrt[1-z-i0+]
 * Ls  = Log[-s/M^2-i0+]
 * Lt  = Log[1-z-i0+]
 * Lmu = Log[-mu^2/(s+i0+)]
 * nl  - number of massless quark flavors
 *)

b0 = (11*CA)/3 - (4*nl*TF)/3;

b1 = (34*CA^2)/3 - (20*CA*nl*TF)/3 - 4*CF*nl*TF;

GaugeGroupConstants = {CA -> 3, CF -> 4/3, TF -> 1/2};

CI[z_?NumericQ, nl_, Lmu_] :=
    Normal[Series[C0[z]*(1 + api*(b0/4)*Lmu + api^2*((b1 + b0^2*Lmu)/16)*
           Lmu) + api*C1I[z]*(1 + api*(b0/2)*Lmu) + api^2*C2I[z, nl],
       {api, 0, 2}]] /. GaugeGroupConstants

CItoCZ = 1 + api*(-(CA*Lmu^2)/4 + (CA*Pi^2)/24 +
       Lmu*((-11*CA)/12 + (nl*TF)/3)) +
     api^2*((CA^2*Lmu^4)/32 - (nl^2*Pi^2*TF^2)/216 +
       Lmu^3*((11*CA^2)/72 - (CA*nl*TF)/18) +
       Lmu^2*(CA^2*(-67/144 + Pi^2/96) + (5*CA*nl*TF)/36) +
       Lmu*(nl*(CF/4 + CA*(16/27 - Pi^2/72))*TF +
         CA^2*(-173/108 + (11*Pi^2)/288 + Zeta[3]/8)) +
       CA^2*(-Pi^2/64 - (11*Zeta[3])/96) + CA*nl*TF*((17*Pi^2)/864 +
         Zeta[3]/24))

CZ[z_?NumericQ, nl_, Lmu_] := Normal[Series[CItoCZ*CI[z, nl, Lmu],
      {api, 0, 2}]] /. GaugeGroupConstants

C0[z_?NumericQ] := (1/(2*z))*
     (1 - (1 - 1/z)*((1/2)*Log[(Sqrt[1 - 1/z] - 1)/(Sqrt[1 - 1/z] + 1)])^2)

C1I[z_?NumericQ] := -((47*x)/(3*(-1 + x)^2)) +
      (Pi^4*x*(-1 - x + 3*x^2 + 3*x^3))/(15*(-1 + x)^5) +
      (12*x*(1 + x)^2*HPLNum[{1, 0, -1, 0}, x])/(-1 + x)^4 +
      ((x*(3 + 22*x + 3*x^2))/(4*(-1 + x)^4) +
        (Pi^2*x*(-1 - x + 17*x^2 + 17*x^3))/(36*(-1 + x)^5) +
        (x*(47 + 66*x + 47*x^2)*Log[1 - x])/(6*(-1 + x)^4))*Log[x]^2 +
      (-((x*(6 + 59*x + 58*x^2 + 33*x^3))/(18*(-1 + x)^5)) +
        (x*(1 + x)^2*Log[1 - x])/(-1 + x)^4)*Log[x]^3 +
      (x*(-5 - 5*x + 13*x^2 + 13*x^3)*Log[x]^4)/(144*(-1 + x)^5) +
      ((16*x*(1 + x)^2*Log[x])/(3*(-1 + x)^4) +
        (8*x*(1 + x + x^2 + x^3)*Log[x]^2)/(3*(-1 + x)^5))*PolyLog[2, -x] +
      (-((Pi^2*x*(1 + x)^2)/(-1 + x)^4) + (x*(51 + 74*x + 51*x^2)*Log[x])/
         (3*(-1 + x)^4) + (x*(5 + 5*x + 23*x^2 + 23*x^3)*Log[x]^2)/
         (3*(-1 + x)^5))*PolyLog[2, x] +
      (-((32*x*(1 + x)^2)/(3*(-1 + x)^4)) - (2*x*(1 + x)*(23 + 41*x^2)*
          Log[x])/(3*(-1 + x)^5))*PolyLog[3, -x] +
      (-((x*(55 + 82*x + 55*x^2))/(3*(-1 + x)^4)) -
        (2*x*(1 + x)*(23 + 41*x^2)*Log[x])/(3*(-1 + x)^5))*PolyLog[3, x] +
      (6*x*(5 + 5*x + 11*x^2 + 11*x^3)*PolyLog[4, -x])/(-1 + x)^5 +
      (6*x*(5 + 5*x + 7*x^2 + 7*x^3)*PolyLog[4, x])/(-1 + x)^5 +
      (x*(31 + 34*x + 31*x^2)*Zeta[3])/(3*(-1 + x)^4) -
      (18*x*(1 + x)^2*Log[1 - x]*Zeta[3])/(-1 + x)^4 +
      Log[x]*((4*x*(1 + x))/(-1 + x)^3 - (2*Pi^2*x*(1 + x)^2)/
         (9*(-1 + x)^4) - (Pi^2*x*(1 + x)^2*Log[1 - x])/(-1 + x)^4 +
        (x*(-11 - 11*x + 43*x^2 + 43*x^3)*Zeta[3])/(3*(-1 + x)^5)) /.
     x -> (Sqrt[1 - 1/z] - 1)/(Sqrt[1 - 1/z] + 1)

HPLNum[{1, 0, -1, 0}, x_?NumericQ] :=
    NIntegrate[(2*PolyLog[3, -t] - PolyLog[2, -t]*Log[t])/(1 - t), {t, 0, x}]

C2I[z_?NumericQ, nl_] := Module[{x = z/(4 + z)},
     Which[x < 1/6, C2ILMEnl0[z] + nl*C2ILMEnl1[z], x < 1/4,
       C2ITHRnl0[z] + nl*C2ITHRnl1[z], x < 3/4, C2ITABnl0[z] +
        nl*C2ITABnl1[z], True, C2IHEnl0[z] + nl*C2IHEnl1[z]] +
      nl^2*(Pi^2/864)*C0[z]]

C2ILMEnl0[Z_?NumericQ] := auxC2ILMEnl0 /. {z -> Z, Ls -> Log[4*Z] - I*Pi}
C2ILMEnl1[Z_?NumericQ] := auxC2ILMEnl1 /. {z -> Z, Ls -> Log[4*Z] - I*Pi}
C2ITHRnl0[Z_?NumericQ] := auxC2ITHRnl0 /. {t  :> If[Z < 1, Sqrt[1 - Z], -I*Sqrt[Z - 1]],
                                           Lt :> Which[Z < 1, Log[1 - Z], Z == 1, 0, True, Log[Z - 1] - I*Pi]}
C2ITHRnl1[Z_?NumericQ] := auxC2ITHRnl1 /. {t  :> If[Z < 1, Sqrt[1 - Z], -I*Sqrt[Z - 1]],
                                           Lt :> Which[Z < 1, Log[1 - Z], Z == 1, 0, True, Log[Z - 1] - I*Pi]}
C2ITABnl0[Z_?NumericQ] := Interpolation[auxC2ITABnl0][Z/(4+Z)];
C2ITABnl1[Z_?NumericQ] := Interpolation[auxC2ITABnl1][Z/(4+Z)];
C2IHEnl0[Z_?NumericQ] := auxC2IHEnl0 /. {z -> Z, Ls -> Log[4*Z] - I*Pi}
C2IHEnl1[Z_?NumericQ] := auxC2IHEnl1 /. {z -> Z, Ls -> Log[4*Z] - I*Pi}

auxC2ILMEnl0 = 10.115152304982256 + 0.3958333333333333*Ls + 
     (4.778475062153707 + 0.6374228395061728*Ls)*z + 
     (3.0719975639385733 + 0.3726469723691946*Ls)*z^2 + 
     (2.113752252516892 + 0.24327860922146635*Ls)*z^3 + 
     (1.5492934731992467 + 0.1705037576571968*Ls)*z^4 + 
     (1.188613713294772 + 0.12597189569493136*Ls)*z^5 + 
     (0.9434907021670672 + 0.0973079658638664*Ls)*z^6 + 
     (0.7698982981306555 + 0.07720332487061186*Ls)*z^7 + 
     (0.6413834263269685 + 0.06309263507766137*Ls)*z^8 + 
     (0.5441670542786092 + 0.052332997149370605*Ls)*z^9 + 
     (0.4680660376879175 + 0.044351576104661436*Ls)*z^10 + 
     (0.40785357616036294 + 0.03791451410226972*Ls)*z^11 + 
     (0.3588441671410959 + 0.032955985537325906*Ls)*z^12 + 
     (0.3187910863074081 + 0.028792469537598446*Ls)*z^13 + 
     (0.28523956270166045 + 0.025497205324521974*Ls)*z^14 + 
     (0.25714294146030137 + 0.022644756477767747*Ls)*z^15 + 
     (0.2330827097127607 + 0.020340998387480134*Ls)*z^16 + 
     (0.21254815063608246 + 0.018298603193989318*Ls)*z^17 + 
     (0.19465462905071126 + 0.016623169811484505*Ls)*z^18 + 
     (0.17914947563829425 + 0.015108845716573248*Ls)*z^19 + 
     (0.16544650503605945 + 0.013851240616176435*Ls)*z^20 + 
     (0.15342424221883041 + 0.01269623978126742*Ls)*z^21 + 
     (0.14267471725118894 + 0.011727518734601223*Ls)*z^22 + 
     (0.13314570789684405 + 0.010825735798219877*Ls)*z^23 + 
     (0.12454160168529377 + 0.0100632682486833*Ls)*z^24 + 
     (0.11684755118436425 + 0.009345212463568734*Ls)*z^25 + 
     (0.109842069416297 + 0.008734026363242733*Ls)*z^26 + 
     (0.10353059362867387 + 0.008152606679893528*Ls)*z^27 + 
     (0.0977424535295477 + 0.007654956457612135*Ls)*z^28 + 
     (0.09249392017664035 + 0.0071773218448288175*Ls)*z^29 + 
     (0.08765032243121863 + 0.006766580255104863*Ls)*z^30 + 
     (0.08323342196677265 + 0.006369234271109725*Ls)*z^31 + 
     (0.07913478115016258 + 0.006026173094166201*Ls)*z^32 + 
     (0.07537859115414643 + 0.005691941208193909*Ls)*z^33 + 
     (0.07187600637628576 + 0.005402388748478805*Ls)*z^34 + 
     (0.06865188799557097 + 0.005118475844083961*Ls)*z^35 + 
     (0.06563233955117849 + 0.004871797508559498*Ls)*z^36 + 
     (0.06284189052902912 + 0.004628509056126993*Ls)*z^37 + 
     (0.06021826801568969 + 0.004416595976467492*Ls)*z^38 + 
     (0.057785115929557145 + 0.004206475476631991*Ls)*z^39 + 
     (0.055489350895644655 + 0.004023055687235329*Ls)*z^40 + 
     (0.053353444470493144 + 0.0038402902070054064*Ls)*z^41 + 
     (0.05133168672838883 + 0.003680449807317929*Ls)*z^42 + 
     (0.04944524976284259 + 0.0035204522969023186*Ls)*z^43 + 
     (0.047654418468714085 + 0.003380296411188592*Ls)*z^44 + 
     (0.045979033307910464 + 0.003239407083277212*Ls)*z^45 + 
     (0.0443843110686733 + 0.0031158157863084156*Ls)*z^46 + 
     (0.04288878385613679 + 0.0029910852305010407*Ls)*z^47 + 
     (0.04146176924900477 + 0.0028815351721892648*Ls)*z^48 + 
     (0.04012054546533607 + 0.0027705645602692777*Ls)*z^49 + 
     (0.03883787271258765 + 0.0026729968019475396*Ls)*z^50 + 
     (0.037629846061411655 + 0.0025738186048453243*Ls)*z^51 + 
     (0.036472141071965156 + 0.0024865394561212405*Ls)*z^52 + 
     (0.035379747522330016 + 0.0023975273263216698*Ls)*z^53 + 
     (0.034330829420043625 + 0.002319133077733974*Ls)*z^54 + 
     (0.03333935066810674 + 0.0022389330091866764*Ls)*z^55 + 
     (0.032385614722245284 + 0.0021682521903736915*Ls)*z^56 + 
     (0.031482637299861414 + 0.002095729392381557*Ls)*z^57 + 
     (0.030612573451328246 + 0.0020317780362342527*Ls)*z^58 + 
     (0.02978756480274712 + 0.001965975544573863*Ls)*z^59 + 
     (0.028991378631307033 + 0.0019079222093933668*Ls)*z^60 + 
     (0.028235351997924738 + 0.0018480283568180025*Ls)*z^61 + 
     (0.02750466385202067 + 0.0017951665442944077*Ls)*z^62 + 
     (0.02680991123184908 + 0.0017404891837933584*Ls)*z^63 + 
     (0.026137515549023896 + 0.0016922154156851794*Ls)*z^64 + 
     (0.025497393305126737 + 0.0016421613378694482*Ls)*z^65 + 
     (0.02487706468432075 + 0.0015979576006516143*Ls)*z^66 + 
     (0.024285820212720192 + 0.0015520159805344816*Ls)*z^67 + 
     (0.023712156094171714 + 0.0015114355696528416*Ls)*z^68 + 
     (0.02316478676398694 + 0.0014691645642940711*Ls)*z^69 + 
     (0.02263307899124615 + 0.0014318205949170246*Ls)*z^70 + 
     (0.022125216637149264 + 0.0013928364234566811*Ls)*z^71 + 
     (0.021631345968688914 + 0.001358392447982134*Ls)*z^72 + 
     (0.021159161755142254 + 0.0013223604412282706*Ls)*z^73 + 
     (0.02069951073415548 + 0.0012905227427467338*Ls)*z^74 + 
     (0.020259636367216834 + 0.0012571499658297512*Ls)*z^75 + 
     (0.019831016969856827 + 0.0012276611934797113*Ls)*z^76 + 
     (0.01942047910810961 + 0.0011966903327957175*Ls)*z^77 + 
     (0.019020072359704945 + 0.0011693242181149048*Ls)*z^78 + 
     (0.018636237744335173 + 0.0011405284904255886*Ls)*z^79 + 
     (0.018261543082519257 + 0.0011150854395715784*Ls)*z^80 + 
     (0.017902072420557563 + 0.0010882643321478813*Ls)*z^81 + 
     (0.017550865039080585 + 0.001064567731681451*Ls)*z^82 + 
     (0.017213674071810917 + 0.0010395434217136638*Ls)*z^83 + 
     (0.01688396883217099 + 0.001017436528743389*Ls)*z^84 + 
     (0.016567195330904713 + 0.0009940508607713912*Ls)*z^85 + 
     (0.016257216105246643 + 0.0009733941740204417*Ls)*z^86 + 
     (0.015959191779955566 + 0.0009515060979867658*Ls)*z^87 + 
     (0.015667345306068663 + 0.000932175126516571*Ls)*z^88 + 
     (0.015386571804333645 + 0.0009116585177874595*Ls)*z^89 + 
     (0.015111425305598994 + 0.0008935418800040647*Ls)*z^90 + 
     (0.014846553631654618 + 0.000874283677518297*Ls)*z^91 + 
     (0.014586815591670462 + 0.0008572814756757619*Ls)*z^92 + 
     (0.014336628396851712 + 0.0008391800861554363*Ls)*z^93 + 
     (0.014091131987958392 + 0.000823202511596706*Ls)*z^94 + 
     (0.013854528281311505 + 0.0008061664371614768*Ls)*z^95 + 
     (0.013622217034267067 + 0.0007911325695634766*Ls)*z^96 + 
     (0.01339819894062725 + 0.0007750792236435813*Ls)*z^97 + 
     (0.013178114313800428 + 0.0007609159939903326*Ls)*z^98 + 
     (0.012965775570234607 + 0.0007457706765283917*Ls)*z^99 + 
     (0.01275704613439921 + 0.000732411968754966*Ls)*z^100;
 
auxC2ILMEnl1 = -1.6599677942297977 + 0.1111111111111111*Ls + 
     (-0.27285189235301993 - 0.03912037037037037*Ls)*z + 
     (-0.13850144392311592 - 0.02834705075445816*Ls)*z^2 + 
     (-0.08881465280762398 - 0.019266599479297892*Ls)*z^3 + 
     (-0.06286929382597697 - 0.013673002808805278*Ls)*z^4 + 
     (-0.047195904155380115 - 0.010140943334582785*Ls)*z^5 + 
     (-0.036889940240358736 - 0.007800170990819261*Ls)*z^6 + 
     (-0.029710485030620928 - 0.006178322099916191*Ls)*z^7 + 
     (-0.024490734934891345 - 0.005011574767362946*Ls)*z^8 + 
     (-0.020567542999306822 - 0.004145516444039096*Ls)*z^9 + 
     (-0.017538981206020664 - 0.003485563904469977*Ls)*z^10 + 
     (-0.015148971861963005 - 0.0029713875852881893*Ls)*z^11 + 
     (-0.013227663163836634 - 0.0025631253746830744*Ls)*z^12 + 
     (-0.011658582027887754 - 0.002233619961659011*Ls)*z^13 + 
     (-0.010359583888985793 - 0.001963869491306235*Ls)*z^14 + 
     (-0.00927132382322995 - 0.0017402641742954724*Ls)*z^15 + 
     (-0.008350023829833884 - 0.0015528533973780438*Ls)*z^16 + 
     (-0.007562792889705779 - 0.0013942278142807186*Ls)*z^17 + 
     (-0.0068845162501260555 - 0.0012587797049375409*Ls)*z^18 + 
     (-0.006295738274768612 - 0.0011422024020812894*Ls)*z^19 + 
     (-0.005781190960898775 - 0.0010411445437252872*Ls)*z^20 + 
     (-0.005328751852925462 - 0.000952966829980028*Ls)*z^21 + 
     (-0.004928693490797293 - 0.0008755680140533776*Ls)*z^22 + 
     (-0.004573134515616914 - 0.0008072585140287529*Ls)*z^23 + 
     (-0.004255632637641553 - 0.0007466673277524453*Ls)*z^24 + 
     (-0.003970878947628052 - 0.0006926725950959249*Ls)*z^25 + 
     (-0.0037144656505124557 - 0.0006443491880364154*Ls)*z^26 + 
     (-0.0034827076841034256 - 0.0006009287213049052*Ls)*z^27 + 
     (-0.0032725043576934177 - 0.0005617687317932936*Ls)*z^28 + 
     (-0.0030812310420636427 - 0.0005263287016693339*Ls)*z^29 + 
     (-0.0029066536570245692 - 0.0004941512426587047*Ls)*z^30 + 
     (-0.002746860618676258 - 0.0004648472101902514*Ls)*z^31 + 
     (-0.002600208277400212 - 0.0004380838368451822*Ls)*z^32 + 
     (-0.00246527686657667 - 0.0004135752051214987*Ls)*z^33 + 
     (-0.002340834704129357 - 0.0003910745470296371*Ls)*z^34 + 
     (-0.002225808921474026 - 0.0003703679809340851*Ls)*z^35 + 
     (-0.002119261390738244 - 0.0003512693870698726*Ls)*z^36 + 
     (-0.0020203688186350597 - 0.00033361619115770323*Ls)*z^37 + 
     (-0.0019284062005713164 - 0.0003172658767609005*Ls)*z^38 + 
     (-0.0018427330003546215 - 0.0003020930859127689*Ls)*z^39 + 
     (-0.0017627815528630496 - 0.00028798719728368756*Ls)*z^40 + 
     (-0.0016880472891769834 - 0.0002748502940638666*Ls)*z^41 + 
     (-0.0016180804632207548 - 0.00026259545149840937*Ls)*z^42 + 
     (-0.0015524791213057888 - 0.0002511452878695216*Ls)*z^43 + 
     (-0.00149088310511832 - 0.00024043073359915552*Ls)*z^44 + 
     (-0.0014329689176646515 - 0.00023038998173388045*Ls)*z^45 + 
     (-0.0013784453127512275 - 0.0002209675898915581*Ls)*z^46 + 
     (-0.0013270494934668339 - 0.0002121137091898802*Ls)*z^47 + 
     (-0.0012785438251753556 - 0.0002037834200399671*Ls)*z^48 + 
     (-0.0012327129847403016 - 0.00019593615820411516*Ls)*z^49 + 
     (-0.0011893614808771492 - 0.00018853521736293048*Ls)*z^50 + 
     (-0.0011483114912819248 - 0.0001815473167511997*Ls)*z^51 + 
     (-0.001109400970996082 - 0.00017494222431130958*Ls)*z^52 + 
     (-0.0010724819937176476 - 0.00016869242736200713*Ls)*z^53 + 
     (-0.0010374192937563414 - 0.00016277284405508388*Ls)*z^54 + 
     (-0.0010040889812938244 - 0.0001571605699456287*Ls)*z^55 + 
     (-0.000972377407739158 - 0.00015183465487452329*Ls)*z^56 + 
     (-0.000942180161415933 - 0.00014677590608813703*Ls)*z^57 + 
     (-0.0009134011767036211 - 0.00014196671412640072*Ls)*z^58 + 
     (-0.0008859519421802425 - 0.00013739089851807712*Ls)*z^59 + 
     (-0.0008597507953564342 - 0.00013303357074845478*Ls)*z^60 + 
     (-0.0008347222933175778 - 0.0001288810123239408*Ls)*z^61 + 
     (-0.0008107966500539403 - 0.0001249205660615783*Ls)*z^62 + 
     (-0.0007879092325023657 - 0.00012114053898871422*Ls)*z^63 + 
     (-0.0007660001083827204 - 0.00011753011545656604*Ls)*z^64 + 
     (-0.0007450136398175639 - 0.00011407927925758318*Ls)*z^65 + 
     (-0.0007248981174988215 - 0.00011077874369546997*Ls)*z^66 + 
     (-0.0007056054308308214 - 0.00010761988869283467*Ls)*z^67 + 
     (-0.0006870907700518065 - 0.00010459470413822175*Ls)*z^68 + 
     (-0.0006693123568299928 - 0.00010169573877474332*Ls)*z^69 + 
     (-0.0006522312002572074 - 0.00009891605401912783*Ls)*z^70 + 
     (-0.0006358108755329728 - 0.00009624918217482494*Ls)*z^71 + 
     (-0.0006200173229529151 - 0.00009368908856758327*Ls)*z^72 + 
     (-0.0006048186650945723 - 0.00009123013718811715*Ls)*z^73 + 
     (-0.0005901850403369917 - 0.00008886705947533171*Ls)*z^74 + 
     (-0.000576088451062929 - 0.00008659492591612614*Ls)*z^75 + 
     (-0.0005625026250782934 - 0.0000844091201749263*Ls)*z^76 + 
     (-0.0005494028889463069 - 0.00008230531549855853*Ls)*z^77 + 
     (-0.0005367660520767969 - 0.00008027945317050616*Ls)*z^78 + 
     (-0.0005245703005367283 - 0.0000783277228135319*Ls)*z^79 + 
     (-0.0005127950996587963 - 0.00007644654436156871*Ls)*z^80 + 
     (-0.0005014211046225717 - 0.00007463255154107641*Ls)*z^81 + 
     (-0.0004904300782689966 - 0.00007288257671907323*Ls)*z^82 + 
     (-0.0004798048154854048 - 0.00007119363699007456*Ls)*z^83 + 
     (-0.00046952907356593833 - 0.00006956292138745752*Ls)*z^84 + 
     (-0.00045958750801231675 - 0.00006798777911653871*Ls)*z^85 + 
     (-0.00044996561329332664 - 0.00006646570871709164*Ls)*z^86 + 
     (-0.0004406496681289389 - 0.00006499434807230393*Ls)*z^87 + 
     (-0.0004316266849073378 - 0.00006357146518942293*Ls)*z^88 + 
     (-0.0004228843628809663 - 0.00006219494968468652*Ls)*z^89 + 
     (-0.0004144110448214907 - 0.00006086280491168954*Ls)*z^90 + 
     (-0.00040619567684383525 - 0.00005957314067818955*Ls)*z^91 + 
     (-0.0003982277711365318 - 0.00005832416650158936*Ls)*z^92 + 
     (-0.0003904973713599392 - 0.000057114185358020385*Ls)*z^93 + 
     (-0.0003829950204957144 - 0.00005594158788415149*Ls)*z^94 + 
     (-0.0003757117309505492 - 0.000054804846994618105*Ls)*z^95 + 
     (-0.0003686389567348495 - 0.000053702512881354427*Ls)*z^96 + 
     (-0.00036176856755296166 - 0.00005263320836415834*Ls)*z^97 + 
     (-0.00035509282465591066 - 0.00005159562456456347*Ls)*z^98 + 
     (-0.00034860435832058894 - 0.00005058851687756654*Ls)*z^99 + 
     (-0.0003422961468310617 - 0.0000496107012179913*Ls)*z^100;
 
auxC2ITHRnl0 = (38.296551188573446 - 8.907014700051002*I) - 
     29.55840850564303*t + ((9.112936321376104 - 68.13953650350452*I) + 
       (14.162696528652267 - 28.422420290274836*I)*Lt - 
       4.523568683832623*Lt^2)*t^2 + 
     ((-20.553780258472482 + 133.79854852300738*I) - 26.604369281024713*Lt)*
      t^3 + ((-25.395545781333247 - 239.39644839821491*I) + 
       (14.718814068341619 - 18.948280193516556*I)*Lt - 
       8.86436691579322*Lt^2)*t^4 + 
     ((22.885555617056767 + 311.9944779800249*I) - 
       (43.65929113148845 + 30.414859545162063*I)*Lt - 
       (0.3490658503988659 - 7.402203300817019*I)*Lt^2)*t^5 + 
     ((-122.13979938173645 - 392.2909322135377*I) + 
       (6.009726458534113 + 13.26379613546159*I)*Lt - 5.516621472337293*Lt^2)*
      t^6 + ((140.6543285844667 + 457.29009460761483*I) - 
       (70.349610785299 + 68.49797789327*I)*Lt + 
       (2.5204770689911764 + 19.985948912205952*I)*Lt^2)*t^7 + 
     ((-310.58678524151463 - 492.049474564187*I) - 
       (6.02418487632058 - 62.800014355654874*I)*Lt + 7.272523313536392*Lt^2)*
      t^8 + ((359.8673214425768 + 541.6828656293974*I) - 
       (116.16056273610006 + 105.77050868022066*I)*Lt + 
       (10.8002174604429 + 36.50872413724394*I)*Lt^2)*t^9 + 
     ((-610.5588771296902 - 520.6092530836845*I) - 
       (16.896942490280566 - 126.7730174851941*I)*Lt + 
       30.310738772005163*Lt^2)*t^10 + 
     ((700.2646430492997 + 549.2184101799639*I) - 
       (185.56622054110505 + 138.09228340145594*I)*Lt + 
       (26.00146899972406 + 56.205340896620335*I)*Lt^2)*t^11 + 
     ((-1036.6770642677777 - 465.6193351823934*I) - 
       (22.720708015427277 - 203.34539653561708*I)*Lt + 
       64.09089852566417*Lt^2)*t^12 + 
     ((1177.2275093510127 + 468.51614904821014*I) - 
       (279.6079412793199 + 163.10473774115943*I)*Lt + 
       (49.23219083739719 + 78.56007163757867*I)*Lt^2)*t^13 + 
     ((-1600.3474494420755 - 317.364199283355*I) - 
       (19.908261648221107 - 291.2249078227306*I)*Lt + 
       108.96038091276279*Lt^2)*t^14 + 
     ((1803.6423757542711 + 290.41777512769505*I) - 
       (396.35979856914474 + 179.32825903045457*I)*Lt + 
       (81.3442413531298 + 103.20219188676846*I)*Lt^2)*t^15 + 
     ((-2310.834851409114 - 67.5855699854342*I) - 
       (5.061769755423284 - 389.4423685833897*I)*Lt + 
       165.18529168895353*Lt^2)*t^16 + 
     ((2591.104007178353 + 7.032756569242227*I) - 
       (530.7745415326929 + 185.77210116013393*I)*Lt + 
       (123.01807486262659 + 129.85240611444365*I)*Lt^2)*t^17 + 
     ((-3175.897771115186 + 291.06296422020995*I) + 
       (25.0757224590195 + 497.2376354739514*I)*Lt + 232.98049211485372*Lt^2)*
      t^18 + ((3550.803490794095 - 388.71916041893127*I) - 
       (674.0712248330801 + 181.7412647827194*I)*Lt + 
       (174.81405019802668 + 158.29270984298864*I)*Lt^2)*t^19 + 
     ((-4202.187543126638 + 765.3035662898362*I) + 
       (73.6451671810402 + 613.9945923106208*I)*Lt + 312.52575335831733*Lt^2)*
      t^20 + ((4694.305121467762 - 903.3548865630204*I) - 
       (812.6741315278617 + 166.731121473447*I)*Lt + 
       (237.20496294913693 + 188.3481739847419*I)*Lt^2)*t^21 + 
     ((-5395.5119814415475 + 1361.4012129266837*I) + 
       (143.68644022483267 + 739.2011425250488*I)*Lt + 
       403.97536032661316*Lt^2)*t^22 + 
     ((6034.345387105269 - 1542.9738308447322*I) - 
       (926.6236752029315 + 140.36555925136872*I)*Lt + 
       (310.5975615632537 + 219.87529622677098*I)*Lt^2)*t^23 + 
     ((-6761.017023167616 + 2085.2682986683153*I) + 
       (238.14859652999434 + 872.4231172875483*I)*Lt + 
       507.46426049186573*Lt^2)*t^24 + 
     ((7585.760423644779 - 2313.3503756462205*I) - 
       (987.3075060615238 + 102.3585514925309*I)*Lt + 
       (395.34733222921085 + 252.75420720880297*I)*Lt^2)*t^25 + 
     ((-8303.316471526341 + 2942.5341965948473*I) + 
       (359.89767502872445 + 1013.2864634525425*I)*Lt + 
       623.1122304811965*Lt^2)*t^26 + 
     ((9366.647246072745 - 3219.9959873970693*I) - 
       (954.2825082745356 + 52.48916829126999*I)*Lt + 
       (491.76900722995083 + 286.88325928801675*I)*Lt^2)*t^27 + 
     ((-10026.587561972645 + 3938.593853616216*I) + 
       (511.72306325098737 + 1161.4646266865916*I)*Lt + 
       751.0268280400547*Lt^2)*t^28 + 
     ((11399.88073840919 - 4268.202962413765*I) - 
       (770.8622683355554 - 9.415287382223184*I)*Lt + 
       (600.1442562490827 + 322.17515203811564*I)*Lt^2)*t^29 + 
     ((-11934.643225546515 + 5078.643159342855*I) + 
       (696.3429187327772 + 1316.6693383367278*I)*Lt + 
       891.3055594805633*Lt^2)*t^30 + 
     ((13715.140595627287 - 5463.0764856672085*I) - 
       (358.01798916950713 - 83.49101847317725*I)*Lt + 
       (720.7274605290562 + 358.55408495687936*I)*Lt^2)*t^31 + 
     ((-14030.987973708028 + 6367.705589520392*I) + 
       (916.4089124808312 + 1478.6437138372019*I)*Lt + 
       1044.0375181932136*Lt^2)*t^32 + 
     ((16351.651456703179 - 6809.558924216625*I) + 
       (394.0297813149889 + 169.8461218961302*I)*Lt + 
       (853.7501440157201 + 395.95361795400123*I)*Lt^2)*t^33 + 
     ((-16318.861962656092 + 7810.652869288429*I) + 
       (1174.5104487442482 + 1647.1569691931159*I)*Lt + 
       1209.3046536321217*Lt^2)*t^34 + 
     ((19361.909219470435 - 8312.44876628736*I) + 
       (1637.3830237276372 + 268.56671811798174*I)*Lt + 
       (999.4244393904168 + 434.3150324183233*I)*Lt^2)*t^35 + 
     ((-18801.276327155905 + 9412.221400344373*I) + 
       (1473.1784589706024 + 1822.0002998376572*I)*Lt + 
       1387.182774320551*Lt^2)*t^36 + 
     ((22816.763283516437 - 9976.415747792576*I) + 
       (3582.3719328209527 + 379.7215180273085*I)*Lt + 
       (1157.9458448041328 + 473.58605444227584*I)*Lt^2)*t^37 + 
     ((-21481.041933963887 + 11177.0255999639*I) + 
       (1814.8888373552538 + 2002.983613419816*I)*Lt + 
       1577.7423544916844*Lt^2)*t^38 + 
     ((26812.357317526665 - 11806.01318675308*I) + 
       (6519.39522961845 + 503.3652835576255*I)*Lt + 
       (1329.4954488791598 + 513.7198453217168*I)*Lt^2)*t^39 + 
     ((-24360.79308580726 + 13109.568931288442*I) + 
       (2202.065567777462 + 2189.932902325976*I)*Lt + 
       1781.0491925681351*Lt^2)*t^40;
 
auxC2ITHRnl1 = (-2.73342381417073 + 0.20940043083648022*I) + 
     ((-2.495018259411041 + 2.944894358788842*I) - 
       (2.0104749705922766 - 1.7225709266833233*I)*Lt + 
       0.27415567780803773*Lt^2)*t^2 + 
     ((1.8928398465424074 - 3.5873734908459145*I) - 0.26179938779914946*Lt)*
      t^3 + ((0.17150972461267952 + 0.5286620920151002*I) - 
       (2.9852507139097444 - 1.1483806177888822*I)*Lt + 
       0.18277045187202515*Lt^2)*t^4 + 
     ((-1.4064749735929079 - 1.524100776107086*I) + 
       (1.0418769505177454 - 1.2793931631041762*I)*Lt - 
       0.4072434921320102*Lt^2)*t^5 + 
     ((4.790430742163675 - 6.1228604047299084*I) - 
       (4.270736225409655 + 0.8038664324522176*I)*Lt - 
       0.1279393163104176*Lt^2)*t^6 + 
     ((-7.241313663886226 + 4.84466304303703*I) + 
       (2.8377812668305427 - 3.7119808439723205*I)*Lt - 
       1.1715868899498445*Lt^2)*t^7 + 
     ((11.067185071561145 - 16.38704150675037*I) - 
       (6.121939802227738 + 3.8060614761002953*I)*Lt - 
       0.6057534976329977*Lt^2)*t^8 + 
     ((-14.89001565104003 + 14.8509368750279*I) + 
       (4.7794417198598875 - 7.211817413450326*I)*Lt - 
       2.260686195013766*Lt^2)*t^9 + 
     ((18.789974667464875 - 29.86619342214947*I) - 
       (8.614725687482304 + 7.683213180920855*I)*Lt - 1.222821356572359*Lt^2)*
      t^10 + ((-24.014288258439585 + 28.08355235432965*I) + 
       (6.716622300291011 - 11.717978728235787*I)*Lt - 
       3.652181002822005*Lt^2)*t^11 + 
     ((27.79379313831108 - 46.27888426141235*I) - 
       (11.772447883356998 + 12.323963426401034*I)*Lt - 
       1.961419697795456*Lt^2)*t^12 + 
     ((-34.40409882700705 + 44.255771071381766*I) + 
       (8.571914498814442 - 17.18383010440055*I)*Lt - 5.329255973422636*Lt^2)*
      t^13 + ((37.944723556264044 - 65.41202029019716*I) - 
       (15.598768290902205 + 17.649994413498824*I)*Lt - 
       2.8090838564526757*Lt^2)*t^14 + 
     ((-45.908488153283834 + 63.15208821186312*I) + 
       (10.300846982733205 - 23.57176999453584*I)*Lt - 
       7.278535367396288*Lt^2)*t^15 + 
     ((49.13117359212407 - 87.09668653185825*I) - 
       (20.08900495153395 + 23.60256779293271*I)*Lt - 3.756465333906807*Lt^2)*
      t^16 + ((-58.4098638086938 + 84.60238259420537*I) + 
       (11.875926098117041 - 30.850394282235495*I)*Lt - 
       9.488966951360432*Lt^2)*t^17 + 
     ((61.258338769894955 - 111.19451235935962*I) - 
       (25.23477054851286 + 30.13561427114857*I)*Lt - 4.79623197436396*Lt^2)*
      t^18 + ((-71.81213972752064 + 108.46763389368327*I) + 
       (13.279256899976975 - 38.99281167155968*I)*Lt - 
       11.951168213043344*Lt^2)*t^19 + 
     ((74.24444973884282 - 137.5893126185878*I) - 
       (31.026079684133812 + 37.21179347337095*I)*Lt - 
       5.922440872601717*Lt^2)*t^20 + 
     ((-86.03434880628818 + 134.63128447943444*I) + 
       (14.498756456292865 - 47.975564152241645*I)*Lt - 
       14.65701259980213*Lt^2)*t^21 + 
     ((88.01810768155616 - 166.1816346347695*I) - 
       (37.45237292294023 + 44.80006924394235*I)*Lt - 7.130152471032615*Lt^2)*
      t^22 + ((-101.00679564111798 + 162.99365558239427*I) + 
       (15.526051487833554 - 57.77789367774475*I)*Lt - 
       17.599351619690193*Lt^2)*t^23 + 
     ((102.51632671744655 - 196.8850256641977*I) - 
       (44.50303402987862 + 52.87412832045747*I)*Lt - 8.41517888387598*Lt^2)*
      t^24 + ((-116.66854204059372 + 193.4681493797088*I) + 
       (16.355237119817133 - 68.38122089617738*I)*Lt - 
       20.77181932523868*Lt^2)*t^25 + 
     ((117.68305675199805 - 229.62337826989278*I) - 
       (52.16765427313981 + 61.41130081530561*I)*Lt - 9.77391208645923*Lt^2)*
      t^26 + ((-132.96566136853824 + 225.97856000116622*I) + 
       (16.982106979736365 - 79.76876104401744*I)*Lt - 
       24.168689581916375*Lt^2)*t^27 + 
     ((133.4680442277253 - 264.32898248877405*I) - 
       (60.43616447730579 + 70.39179555676313*I)*Lt - 
       11.203202215972967*Lt^2)*t^28 + 
     ((-149.84997035526067 + 260.45710685827913*I) + 
       (17.403655956532116 - 91.92523256666259*I)*Lt - 
       27.78476870328434*Lt^2)*t^29 + 
     ((149.82593718619395 - 300.94105907160434*I) - 
       (69.2988956880429 + 79.79814171737745*I)*Lt - 12.700268703868208*Lt^2)*
      t^30 + ((-167.27807508540417 + 296.8429571961761*I) + 
       (17.617748056507946 - 104.83663073748326*I)*Lt - 
       31.61531267021803*Lt^2)*t^31 + 
     ((166.7155710860498 - 339.4046305398664*I) - 
       (78.74660058660172 + 89.614770535588*I)*Lt - 14.262633704784767*Lt^2)*
      t^32 + ((-185.2106333962779 + 335.0810909067817*I) + 
       (17.622888134338368 - 118.49004823147055*I)*Lt - 
       35.655961971313246*Lt^2)*t^33 + 
     ((184.09939100522396 - 379.66963582639903*I) - 
       (88.77045324209826 + 99.82769510261308*I)*Lt - 
       15.888071133051463*Lt^2)*t^34 + 
     ((-203.61177190900932 + 375.12141142902203*I) + 
       (17.41806114993344 - 132.87353048979557*I)*Lt - 
       39.90268940522152*Lt^2)*t^35 + 
     ((201.94297851358075 - 421.69022459364186*I) - 
       (99.36203708982109 + 110.42426059622164*I)*Lt - 
       17.574566911156275*Lt^2)*t^36 + 
     ((-222.44861688802604 + 416.91803777588973*I) + 
       (17.00261657443238 - 147.97595742581515*I)*Lt - 
       44.35175763109346*Lt^2)*t^37 + 
     ((220.21466008614985 - 465.4241867348452*I) - 
       (110.51332680119198 + 121.39294626786764*I)*Lt - 
       19.320287455019983*Lt^2)*t^38 + 
     ((-241.6909109713745 + 460.42873260350984*I) + 
       (16.37618373192041 - 163.78694544998564*I)*Lt - 
       48.99968419166642*Lt^2)*t^39 + 
     ((238.8851798860711 - 510.8324853602435*I) - 
       (122.21666732698223 + 132.7232062015743*I)*Lt - 
       21.12355432998545*Lt^2)*t^40;

auxC2ITABnl0 = {{0.25, 30.880576457249997 + 25.987529710953655*I}, 
     {0.255, 29.161173254674708 + 27.193263993814725*I}, 
     {0.26, 27.460933820996882 + 28.210766556171265*I}, 
     {0.265, 25.789864954041512 + 29.061616636495344*I}, 
     {0.27, 24.15526666867378 + 29.764567330154904*I}, 
     {0.275, 22.562387534955665 + 30.336010692710474*I}, 
     {0.28, 21.01490693315319 + 30.790343031954265*I}, 
     {0.285, 19.51529601216061 + 31.140257912169673*I}, 
     {0.29, 18.065091626228696 + 31.396985148731495*I}, 
     {0.295, 16.665106603744757 + 31.57048840049413*I}, 
     {0.3, 15.315592658459897 + 31.669630343996833*I}, 
     {0.305, 14.01636757785527 + 31.70231201313437*I}, 
     {0.31, 12.766915140603464 + 31.675591246340073*I}, 
     {0.315, 11.566464000653442 + 31.595784028333956*I}, 
     {0.32, 10.414050204930584 + 31.468551680386618*I}, 
     {0.325, 9.308566878774615 + 31.298976238524464*I}, 
     {0.33, 8.248803783780591 + 31.091625896946873*I}, 
     {0.335, 7.233478837285876 + 30.850612040233578*I}, 
     {0.34, 6.261263220705541 + 30.579639113099738*I}, 
     {0.345, 5.330801353351275 + 30.28204836002201*I}, 
     {0.35, 4.44072673985179 + 29.96085629457179*I}, 
     {0.355, 3.589674491865626 + 29.618788619380048*I}, 
     {0.36, 2.7762911633086107 + 29.258310204743132*I}, 
     {0.365, 1.9992424117522036 + 28.881651641335953*I}, 
     {0.37, 1.2572188988169601 + 28.490832806094968*I}, 
     {0.375, 0.5489407631913372 + 28.08768381683928*I}, 
     {0.38, -0.12683906324015748 + 27.673863698119156*I}, 
     {0.385, -0.7713324762657586 + 27.250877036178437*I}, 
     {0.39, -1.385714578019127 + 26.820088863250692*I}, 
     {0.395, -1.9711226671362754 + 26.38273797946466*I}, 
     {0.4, -2.5286557207259293 + 25.939948893438487*I}, 
     {0.405, -3.0593742701419635 + 25.492742539390115*I}, 
     {0.41, -3.564300590224187 + 25.042045908668864*I}, 
     {0.415, -4.044419136110454 + 24.588700716459687*I}, 
     {0.42, -4.500677173564152 + 24.133471209625966*I}, 
     {0.425, -4.933985558500133 + 23.67705120887532*I}, 
     {0.43, -5.345219629338172 + 23.220070467304737*I}, 
     {0.435, -5.735220182462587 + 22.76310041778407*I}, 
     {0.44, -6.104794506479537 + 22.306659373215837*I}, 
     {0.445, -6.454717455400391 + 21.851217236354156*I}, 
     {0.45, -6.785732544661217 + 21.39719976949464*I}, 
     {0.455, -7.098553056891911 + 20.944992468694117*I}, 
     {0.46, -7.393863146855368 + 20.49494408224421*I}, 
     {0.465, -7.672318937084286 + 20.047369808799246*I}, 
     {0.47, -7.934549597363559 + 19.602554206713823*I}, 
     {0.475, -8.181158402555695 + 19.16075384278219*I}, 
     {0.48, -8.41272376422717 + 18.722199705584373*I}, 
     {0.485, -8.629800232091375 + 18.287099406004984*I}, 
     {0.49, -8.832919461144469 + 17.855639185151034*I}, 
     {0.495, -9.022591138480987 + 17.42798574781846*I}, 
     {0.5, -9.19930385373274 + 17.0042879378011*I}, 
     {0.505, -9.363525840690992 + 16.584678332244472*I}, 
     {0.51, -9.515705879289817 + 16.169275018133206*I}, 
     {0.515, -9.656274527999487 + 15.758182828081365*I}, 
     {0.52, -9.7856449472836 + 15.351494307730405*I}, 
     {0.525, -9.904213630919745 + 14.949290712230827*I}, 
     {0.53, -10.01236110839545 + 14.551642949084432*I}, 
     {0.535, -10.110452619237728 + 14.158612455748436*I}, 
     {0.54, -10.198838759817166 + 13.770252012318815*I}, 
     {0.545, -10.277856103269757 + 13.386606492484137*I}, 
     {0.55, -10.347827793256583 + 13.007713556780995*I}, 
     {0.555, -10.409064112340253 + 12.633604292347451*I}, 
     {0.56, -10.461863025791073 + 12.2643038032759*I}, 
     {0.565, -10.506510701662794 + 11.899831755462806*I}, 
     {0.57, -10.543282008008362 + 11.540202879601134*I}, 
     {0.575, -10.572440988068278 + 11.185427435718143*I}, 
     {0.58, -10.594241314315443 + 10.835511642391435*I}, 
     {0.585, -10.608926722193756 + 10.490458073545762*I}, 
     {0.59, -10.616731424381387 + 10.15026602550539*I}, 
     {0.595, -10.617880506401002 + 9.814931856762124*I}, 
     {0.6, -10.612590304383026 + 9.484449302720847*I}, 
     {0.605, -10.601068765730894 + 9.158809767524042*I}, 
     {0.61, -10.583515793475133 + 8.838002594860136*I}, 
     {0.615, -10.56012357500469 + 8.522015319550514*I}, 
     {0.62, -10.531076895909258 + 8.210833901533155*I}, 
     {0.625, -10.496553439583638 + 7.904442943769682*I}, 
     {0.63, -10.45672407324988 + 7.602825895472063*I}, 
     {0.635, -10.411753121030099 + 7.3059652419381*I}, 
     {0.64, -10.361798624645926 + 7.013842682216558*I}, 
     {0.645, -10.307012592339179 + 6.726439295705782*I}, 
     {0.65, -10.247541236546756 + 6.443735698743175*I}, 
     {0.655, -10.18352520086122 + 6.165712192158238*I}, 
     {0.66, -10.115099776778399 + 5.892348900707252*I}, 
     {0.665, -10.04239511071314 + 5.623625905252707*I}, 
     {0.67, -9.965536401739065 + 5.359523368508647*I}, 
     {0.675, -9.884644090495899 + 5.1000216551243565*I}, 
     {0.68, -9.799834039683992 + 4.84510144684902*I}, 
     {0.685, -9.711217706554251 + 4.594743853482234*I}, 
     {0.69, -9.618902307762305 + 4.348930520322398*I}, 
     {0.695, -9.522990976990016 + 4.107643732739339*I}, 
     {0.7, -9.42358291565568 + 3.8708665185759266*I}, 
     {0.705, -9.320773537079575 + 3.6385827489972677*I}, 
     {0.71, -9.21465460443459 + 3.410777238434896*I}, 
     {0.715, -9.105314362790535 + 3.187435844299331*I}, 
     {0.72, -8.992837665576996 + 2.96854556710263*I}, 
     {0.725, -8.877306095768976 + 2.754094651667886*I}, 
     {0.73, -8.758798082085296 + 2.5440726901464075*I}, 
     {0.735, -8.63738901050361 + 2.338470727560444*I}, 
     {0.74, -8.513151331386272 + 2.1372813706408826*I}, 
     {0.745, -8.386154662502548 + 1.9404989008050233*I}, 
     {0.75, -8.256465888257146 + 1.7481193921257212*I}};
 
auxC2ITABnl1 = {{0.25, -2.983472828986974 - 1.5402557144830966*I}, 
     {0.255, -2.916744268527188 - 1.6393707375046263*I}, 
     {0.26, -2.846751552547214 - 1.7292494775070608*I}, 
     {0.265, -2.774393002530783 - 1.8106368468656222*I}, 
     {0.27, -2.7003925314414747 - 1.8842074317493387*I}, 
     {0.275, -2.625337607327369 - 1.9505737640288436*I}, 
     {0.28, -2.549707422266764 - 2.010293322272989*I}, 
     {0.285, -2.4738942292858117 - 2.0638745237038383*I}, 
     {0.29, -2.3982197869319513 - 2.111781898383354*I}, 
     {0.295, -2.3229482211901757 - 2.1544405896939*I}, 
     {0.3, -2.2482962128512383 - 2.1922402924002182*I}, 
     {0.305, -2.1744411546946547 - 2.2255387160814255*I}, 
     {0.31, -2.1015277450368517 - 2.254664644405323*I}, 
     {0.315, -2.0296733615123967 - 2.279920647645061*I}, 
     {0.32, -1.9589724725617579 - 2.301585495772011*I}, 
     {0.325, -1.8895002821317683 - 2.3199163115636994*I}, 
     {0.33, -1.8213157579159782 - 2.335150496883708*I}, 
     {0.335, -1.7544641600310606 - 2.3475074602230595*I}, 
     {0.34, -1.6889791619556624 - 2.3571901694590878*I}, 
     {0.345, -1.6248846365291263 - 2.36438655038227*I}, 
     {0.35, -1.5621961652037695 - 2.369270748711085*I}, 
     {0.355, -1.5009223174235418 - 2.372004270944593*I}, 
     {0.36, -1.441065738144855 - 2.3727370174037645*I}, 
     {0.365, -1.3826240745272644 - 2.3716082191171886*I}, 
     {0.37, -1.3255907672652003 - 2.3687472887608805*I}, 
     {0.375, -1.2699557275821571 - 2.364274594622843*I}, 
     {0.38, -1.2157059173216118 - 2.3583021654964087*I}, 
     {0.385, -1.1628258466595474 - 2.350934333484886*I}, 
     {0.39, -1.1112980015903526 - 2.342268320900635*I}, 
     {0.395, -1.0611032113920247 - 2.3323947767461304*I}, 
     {0.4, -1.0122209646731861 - 2.321398267657771*I}, 
     {0.405, -0.9646296812773907 - 2.3093577276613093*I}, 
     {0.41, -0.918306946216768 - 2.2963468706221724*I}, 
     {0.415, -0.8732297108865108 - 2.2824345688630405*I}, 
     {0.42, -0.8293744660403733 - 2.267685201059607*I}, 
     {0.425, -0.7867173903584022 - 2.2521589722068502*I}, 
     {0.43, -0.7452344778928393 - 2.2359122081620444*I}, 
     {0.435, -0.7049016472137396 - 2.2189976270235503*I}, 
     {0.44, -0.6656948346837769 - 2.2014645893797713*I}, 
     {0.445, -0.627590073959593 - 2.1833593292615454*I}, 
     {0.45, -0.590563563529491 - 2.164725167458539*I}, 
     {0.455, -0.5545917238554373 - 2.1456027086990526*I}, 
     {0.46, -0.519651245479115 - 2.126030024050993*I}, 
     {0.465, -0.48571912927069183 - 2.1060428197772394*I}, 
     {0.47, -0.45277271984669404 - 2.0856745937625307*I}, 
     {0.475, -0.4207897330492288 - 2.064956780528331*I}, 
     {0.48, -0.3897482782644157 - 2.043918885759719*I}, 
     {0.485, -0.35962687625840356 - 2.022588611185804*I}, 
     {0.49, -0.33040447312321325 - 2.0009919705805874*I}, 
     {0.495, -0.3020604508499235 - 1.9791533975839166*I}, 
     {0.5, -0.27457463500533497 - 1.9570958459668717*I}, 
     {0.505, -0.24792729974275607 - 1.93484088302698*I}, 
     {0.51, -0.2220991709895546 - 1.9124087763427582*I}, 
     {0.515, -0.19707142728852042 - 1.8898185748841543*I}, 
     {0.52, -0.1728256993857535 - 1.8670881844192915*I}, 
     {0.525, -0.14934406830234642 - 1.8442344379329154*I}, 
     {0.53, -0.1266090622596815 - 1.8212731613320705*I}, 
     {0.535, -0.10460365261401133 - 1.7982192347998167*I}, 
     {0.54, -0.08331124895754857 - 1.775086650115294*I}, 
     {0.545, -0.06271569352391317 - 1.7518885642329336*I}, 
     {0.55, -0.042801255018790556 - 1.7286373493903437*I}, 
     {0.555, -0.023552621981556783 - 1.7053446399932017*I}, 
     {0.56, -0.004954895770834494 - 1.682021376505978*I}, 
     {0.565, 0.013006416744670802 - 1.658677846559639*I}, 
     {0.57, 0.030345410719986348 - 1.6353237234714488*I}, 
     {0.575, 0.04707579102835036 - 1.6119681023565475*I}, 
     {0.58, 0.06321088006382126 - 1.5886195339981395*I}, 
     {0.585, 0.07876362560389849 - 1.5652860566300713*I}, 
     {0.59, 0.09374660869052559 - 1.5419752257743151*I}, 
     {0.595, 0.10817205149380003 - 1.5186941422654314*I}, 
     {0.6, 0.1220518251277505 - 1.4954494785843673*I}, 
     {0.605, 0.1353974573890084 - 1.472247503615014*I}, 
     {0.61, 0.14822014039745873 - 1.4490941059289306*I}, 
     {0.615, 0.1605307381154961 - 1.425994815696042*I}, 
     {0.62, 0.1723397937307315 - 1.4029548253122093*I}, 
     {0.625, 0.18365753688493647 - 1.3799790088282848*I}, 
     {0.63, 0.1944938907364502 - 1.3570719402594005*I}, 
     {0.635, 0.20485847884539266 - 1.3342379108476738*I}, 
     {0.64, 0.2147606318698314 - 1.311480945346943*I}, 
     {0.645, 0.2242093940660567 - 1.288804817393058*I}, 
     {0.65, 0.23321352958398472 - 1.2662130640194964*I}, 
     {0.655, 0.24178152855148952 - 1.2437089993739172*I}, 
     {0.66, 0.24992161294154094 - 1.22129572768777*I}, 
     {0.665, 0.25764174221673 - 1.1989761555477607*I}, 
     {0.67, 0.26494961874571915 - 1.1767530035150944*I}, 
     {0.675, 0.2718526929871623 - 1.1546288171354324*I}, 
     {0.68, 0.278358168436283 - 1.132605977380088*I}, 
     {0.685, 0.2844730063300119 - 1.1106867105563671*I}, 
     {0.69, 0.2902039301039465 - 1.0888730977239391*I}, 
     {0.695, 0.29555742959968456 - 1.0671670836498004*I}, 
     {0.7, 0.30053976501326096 - 1.0455704853358991*I}, 
     {0.705, 0.30515697058140534 - 1.0240850001491237*I}, 
     {0.71, 0.3094148579991036 - 1.0027122135829536*I}, 
     {0.715, 0.3133190195597148 - 0.9814536066798224*I}, 
     {0.72, 0.3168748310111571 - 0.9603105631404704*I}, 
     {0.725, 0.3200874541191559 - 0.9392843761463179*I}, 
     {0.73, 0.3229618389260605 - 0.918376254921114*I}, 
     {0.735, 0.32550272569476646 - 0.8975873310559987*I}, 
     {0.74, 0.3277146465247995 - 0.8769186646221525*I}, 
     {0.745, 0.3296019266242055 - 0.856371250096291*I}, 
     {0.75, 0.33116868522225196 - 0.8359460221215724*I}};

auxC2IHEnl0 = (2880.610148424406 - 11795.750654388708*Ls + 
       4569.562554269945*Ls^2 - 140.05973609601568*Ls^3 - 
       78.99328342545253*Ls^4 + 4.758979332703552*Ls^5 + 
       0.00839427665427879*Ls^6)/z^8 + 
     (-486.1362845269299 + 2151.3859842841316*Ls - 853.4135303440916*Ls^2 + 
       26.409427600780862*Ls^3 + 14.84667538574387*Ls^4 - 
       0.8733492022048439*Ls^5 - 0.002646085951063368*Ls^6)/z^7 + 
     (80.70142226120197 - 421.2250931867481*Ls + 175.42942831535856*Ls^2 - 
       5.805171716323139*Ls^3 - 3.062956746360962*Ls^4 + 
       0.1753725461606626*Ls^5 + 0.0009707792305652006*Ls^6)/z^6 + 
     (-6.785278288723241 + 88.43750151128832*Ls - 40.266169193738996*Ls^2 + 
       2.072111297583056*Ls^3 + 0.7341214980566396*Ls^4 - 
       0.043012604890046297*Ls^5 - 0.0003223560474537037*Ls^6)/z^5 + 
     (-10.66566231612984 - 10.565715244707622*Ls + 10.33923566949151*Ls^2 - 
       0.3131242750031572*Ls^3 - 0.16818894429825487*Ls^4 + 
       0.013929277584876543*Ls^5 + 0.000031647858796296295*Ls^6)/z^4 + 
     (5.7541688568298435 + 7.32585468274506*Ls - 2.9812041500399222*Ls^2 + 
       0.16519329187654208*Ls^3 + 0.003161112204538397*Ls^4 - 
       0.005756293402777778*Ls^5 + 0.00022063078703703703*Ls^6)/z^3 + 
     (0.06309685356413322 + 3.5467864356508794*Ls - 0.5199841430225834*Ls^2 - 
       1.6527399421803097*Ls^3 - 0.12406006226425825*Ls^4 - 
       0.004134114583333333*Ls^5 + 0.0005738811728395062*Ls^6)/z^2 + 
     (15.932057510641526 - 15.73631506507372*Ls - 1.1217228060032969*Ls^2 + 
       0.40355188028511985*Ls^3 + 0.08901988686789138*Ls^4 - 
       0.001736111111111111*Ls^5 - 0.00048225308641975306*Ls^6)/z;
 
auxC2IHEnl1 = (0.06296913300308242 - 0.018076031039686535*Ls + 
       0.0035584993683619053*Ls^2 - 0.0016136745629302383*Ls^3 + 
       0.00005343267316330467*Ls^4 + 2.7126736111111112*^-6*Ls^5)/z^8 + 
     (0.07795062026726737 - 0.02254427680555211*Ls + 0.003797902628960656*
        Ls^2 - 0.0020971468024381145*Ls^3 + 0.00006914492006655093*Ls^4 + 
       3.1647858796296295*^-6*Ls^5)/z^7 + 
     (0.10023894799440886 - 0.029933069150973508*Ls + 0.0037799398904232798*
        Ls^2 - 0.0028710882185308314*Ls^3 + 0.00009159041039737655*Ls^4 + 
       3.6168981481481483*^-6*Ls^5)/z^6 + 
     (0.13471401426124296 - 0.0449231771066371*Ls + 0.002778634080486977*
        Ls^2 - 0.004258902084914576*Ls^3 + 0.00011660728925540124*Ls^4 + 
       3.6168981481481483*^-6*Ls^5)/z^5 + 
     (0.17245344665861723 - 0.09171396994517722*Ls - 0.002589443102493765*
        Ls^2 - 0.007470904063786008*Ls^3 + 0.000048225308641975306*Ls^4)/
      z^4 + (-0.2671904030127975 - 0.44270255871998343*Ls - 
       0.10229005527897855*Ls^2 - 0.04303900632758077*Ls^3 - 
       0.0033878279320987653*Ls^4 - 0.00005787037037037037*Ls^5)/z^3 + 
     (-1.847151012653209 + 0.18168281413904305*Ls - 0.18168674337960536*
        Ls^2 + 0.04705523757484897*Ls^3 + 0.01798804012345679*Ls^4 - 
       0.0005787037037037037*Ls^5)/z^2 + 
     (-0.5399451317730476 + 0.35686612726548556*Ls + 0.39843652081236736*
        Ls^2 + 0.011104484647373253*Ls^3 - 0.008005401234567902*Ls^4 + 
       0.0005787037037037037*Ls^5)/z;

C2ILME = 3941/432 + (19*Ls)/48 - (3239*nl)/2592 + (Ls*nl)/9 + (19*Pi^2)/48 - (47*nl*Pi^2)/1728 + (nl^2*Pi^2)/2592 + Pi^4/384 - (44326367*z)/1866240 + (8261*Ls*z)/12960 - (107087*nl*z)/1166400 - (169*Ls*nl*z)/4320 + (623*Pi^2*z)/4320 - (259*nl*Pi^2*z)/17280 + (7*nl^2*Pi^2*z)/77760 + (7*Pi^4*z)/11520 - (82500975779*z^2)/2926264320 + (253549*Ls*z^2)/680400 - (6385481*nl*z^2)/214326000 - (4133*Ls*nl*z^2)/145800 + (121*Pi^2*z^2)/1512 - (25*nl*Pi^2*z^2)/2592 + (nl^2*Pi^2*z^2)/27216 + (Pi^4*z^2)/4032 - (1740869750908152049*z^3)/3687093043200000 + (201161*Ls*z^3)/826875 - (6383750249*nl*z^3)/450084600000 - (1147037*Ls*nl*z^3)/59535000 + (221*Pi^2*z^3)/4200 - (3107*nl*Pi^2*z^3)/453600 + (13*nl^2*Pi^2*z^3)/680400 + (13*Pi^4*z^3)/100800 - (6978205934887756008911*z^4)/4461382582272000000 + (16749053*Ls*z^4)/98232750 - (2197298833*nl*z^4)/291751267500 - (5233*Ls*nl*z^4)/382725 + (1184*Pi^2*z^4)/31185 - (808*nl*Pi^2*z^4)/155925 + (16*nl^2*Pi^2*z^4)/1403325 + (4*Pi^4*z^4)/51975 - (159929147625953730170902566067*z^5)/17556125794635114086400000 + (945911804923*Ls*z^5)/7508911410000 - (22552503119716043*nl*z^5)/5580942088646925000 - (12081085042*Ls*nl*z^5)/1191317675625 + (2356*Pi^2*z^5)/81081 - (6973*nl*Pi^2*z^5)/1702701 + (38*nl^2*Pi^2*z^5)/5108103 + (19*Pi^4*z^5)/378378 - (13560383230749413568271118392175429*z^6)/340822922093183014797312000000 + (339242844181*Ls*z^6)/3486280297500 - (521286690212572*nl*z^6)/259115168401464375 - (8973882206*Ls*nl*z^6)/1150472498175 + (664*Pi^2*z^6)/28665 - (862*nl*Pi^2*z^6)/257985 + (4*nl^2*Pi^2*z^6)/773955 + (Pi^4*z^6)/28665 - (663578749616750471661509691842932793821*z^7)/3782316460221307825014649651200000 + (11438978291911*Ls*z^7)/148166912643750 - (3412904898437079233*nl*z^7)/4493057020081392262500 - (9062686817546*Ls*nl*z^7)/1466852435173125 + (11240*Pi^2*z^7)/590733 - (50*nl*Pi^2*z^7)/17901 + (20*nl^2*Pi^2*z^7)/5316597 + (5*Pi^4*z^7)/196911 - (205479535436133784282067705827045060724022071*z^8)/238752782911318280113181879068262400000 + (69750030200353264*Ls*z^8)/1105517785308811875 + (36222846462264423856*nl*z^8)/846566826867002325459375 - (5540385037724608*Ls*nl*z^8)/1105517785308811875 + (4487168*Pi^2*z^8)/280598175 - (154112*nl*Pi^2*z^8)/64753425 + (7168*nl^2*Pi^2*z^8)/2525383575 + (1792*Pi^4*z^8)/93532725 - (382440983432045491547156285760881353187731572423013*z^9)/115267456061755352455843079395366404096000000 + (221681301478875572344*Ls*z^9)/4235975647374930834375 + (1403468040234625030152892*nl*z^9)/2465259037625168571892730625 - (3512061340548386816*Ls*nl*z^9)/847195129474986166875 + (730112*Pi^2*z^9)/53348295 - (706304*nl*Pi^2*z^9)/342953325 + (15872*nl^2*Pi^2*z^9)/7202019825 + (3968*Pi^4*z^9)/266741475 - (4213379913108866421998752833082344602132328631551230363*z^10)/243905937026674325796563956000595311067136000000 + (1178471049530989151968*Ls*z^10)/26571119969897293415625 + (46712260863934480377312272*nl*z^10)/50809949255988863942776149375 - (2646152476240439552*Ls*nl*z^10)/759174856282779811875 + (118784*Pi^2*z^10)/9993753 - (234496*nl*Pi^2*z^10)/129918789 + (2048*nl^2*Pi^2*z^10)/1169269101 + (512*Pi^4*z^10)/43306263 - (205397441500435878946215564362826143077970428766187525830259893*z^11)/3337179567823844527386779221349585188895210864640000000 + (27411192876405489687291968*Ls*z^11)/722973603260935456545740625 + (71722559215796248003473808102672*nl*z^11)/62211955918779044955854831175496875 - (110480646302774352150272*Ls*nl*z^11)/37181499596276680622352375 + (61984768*Pi^2*z^11)/5932242225 - (28453888*nl*Pi^2*z^11)/17796726675 + (75776*nl^2*Pi^2*z^11)/53390180025 + (18944*Pi^4*z^11)/1977414075 - (2214519949016562405251893889182495924891803361354199381228634563*z^12)/6674359135647689054773558442699170377790421729280000000 + (323434039994603449934336*Ls*z^12)/9814121311234417962159375 + (47187645746005287099529440256*nl*z^12)/36090008074474443065236588453125 - (61603649052349865984*Ls*nl*z^12)/24034582803023064397125 + (524288*Pi^2*z^12)/56497545 - (21364736*nl*Pi^2*z^12)/14949250407 + (262144*nl^2*Pi^2*z^12)/224238756105 + (65536*Pi^4*z^12)/8305139115 - (112041153001108323320589823464660707711275141183220008319523074893463*z^13)/99789085032528115467814447116622262892831016432435200000000 + (63321993147164665420706176*Ls*z^13)/2199255366562985479702078125 + (424897663957322789112396084315540992*nl*z^13)/301847624582845250814657190491881953125 - (19060073214443982856192*Ls*nl*z^13)/8533265972554793748403125 + (2665873408*Pi^2*z^13)/320656998375 - (412844032*nl*Pi^2*z^13)/320656998375 + (2818048*nl^2*Pi^2*z^13)/2885912985375 + (704512*Pi^4*z^13)/106885666125 - (286393285740117710875376716517281020449057523026280472524447901762412682092183*z^14)/46276206259238193471542746556173946853483518413340128837632000000000 + (1663573039010508015677920185856*Ls*z^14)/65245308959824090226321551734375 + (34263438479160491986230629412651020288*nl*z^14)/23314211626226368668301963633157178046875 - (639213600402506418802958336*Ls*nl*z^14)/325486802067149656457839940625 + (13238272*Pi^2*z^14)/1764040275 - (30900224*nl*Pi^2*z^14)/26460604125 + (65536*nl^2*Pi^2*z^14)/79381812375 + (16384*Pi^4*z^14)/2940067125 - (689049664903834901243316385704071968803088433488976683386173255443557250650075906721*z^15)/34114713480124660825636234949219305222795241811986541058807824384000000000 + (16178068090514272669101570018878464*Ls*z^15)/714428883631300474190418066874546875 + (890925334094294375439031253380221117770974208*nl*z^15)/592152182254791374609564523357105373275737109375 - (177613570180780191895321379086336*Ls*nl*z^15)/102061269090185782027202580982078125 + (1149632512*Pi^2*z^15)/168603049395 - (85098496*nl*Pi^2*z^15)/79864602345 + (3211264*nl^2*Pi^2*z^15)/4552282333665 + (802816*Pi^4*z^15)/168603049395 - (561262043572873657423367380994906750245929147728174261571530613123198267669194570983*z^16)/4965364405164343096128990661874674704292484838131894215187103744000000000 + (2564505312337678975876754106351616*Ls*z^16)/126075685346700083680662011801390625 + (31769979277396217229531472436276907027791872*nl*z^16)/20899488785463224986219924353780189645026015625 - (50342671624471322474791772880896*Ls*nl*z^16)/32419461946294307232170231606071875 + (992808534016*Pi^2*z^16)/159329881678275 - (436207616*nl*Pi^2*z^16)/446302189575 + (872415232*nl^2*Pi^2*z^16)/1433968935104475 + (218103808*Pi^4*z^16)/53109960559425 - (339108227083173784211424471062701637574615356354494400838201465777534861386760647149676391377*z^17)/944148712320739996110704050129048522431735164996963162327411940535566336000000000 + (22393304670306508659364168961870790656*Ls*z^17)/1223771259090541261326363301371723140625 + (4935760194202255715611583256399460925871512158208*nl*z^17)/3243316446649153005888693568464869533227599227734375 - (11606911073070533132523877073158144*Ls*nl*z^17)/8324974551636335111063695927698796875 + (40332427264*Pi^2*z^17)/7046801309835 - (3808428032*nl*Pi^2*z^17)/4228080785901 + (33554432*nl^2*Pi^2*z^17)/63421211788515 + (8388608*Pi^4*z^17)/2348933769945 - (20444419754854231008371299899531590062037954081865993068301191300117465353106444801565105026464093*z^18)/10060848678489805398555662358175141055032569918207639457760901638346994876416000000000 + (2126017500549047794739611432822377545728*Ls*z^18)/127894831410567619188090283969672890328125 + (25698702271474250448463839448079895070219636441088*nl*z^18)/16979193892608245298770679453774733940526440523046875 - (6272392914780422019063701211619262464*Ls*nl*z^18)/4982915509502634513821699375441800921875 + (56639881216*Pi^2*z^18)/10724697608625 - (7314866176*nl*Pi^2*z^18)/8774752588875 + (134217728*nl^2*Pi^2*z^18)/289566835432875 + (33554432*Pi^4*z^18)/10724697608625 - (116393670784268512141693430354587810039384480930042195394953784584293285522926499873577434354587197003013*z^19)/18400567851853002807969610445412544379498608035367661618203730311618692645333762048000000000 + (2614460452061894863476416780535036364980224*Ls*z^19)/173041706898497988761486154210967420613953125 + (23047129446798142868556354198370377754565886254579580928*nl*z^19)/15384151439142734127158863055207681659419446173871328515625 - (2566865627009231823983924298246390808576*Ls*nl*z^19)/2247294894785688165733586418324252215765625 + (311116693504*Pi^2*z^19)/63581711418225 - (1723422736384*nl*Pi^2*z^19)/2225359899637875 + (8187281408*nl^2*Pi^2*z^19)/20028239096740875 + (2046820352*Pi^4*z^19)/741786633212625 - (508387677723655409706059215915566982648883733727355186668566316164555593012885802502806086236896061299629669*z^20)/14090188366476002927973416144002824008741514914678657167822288799934358290405122899968000000000 + (2535379804916524924118926319538188502414917632*Ls*z^20)/183043517557231172511900053924361337525439615625 + (13427990197022481430020640337189597200201860947722368974848*nl*z^20)/9087717946363414530746386358588876407160484116844245793046875 - (2474996877519415869923567335611559351156736*Ls*nl*z^20)/2377188539704300941712987713303393993836878125 + (4672924418048*Pi^2*z^20)/1026922178076795 - (91190745628672*nl*Pi^2*z^20)/126311427903445785 + (137438953472*nl^2*Pi^2*z^20)/378934283710337355 + (34359738368*Pi^4*z^20)/14034603100382865 - (6876869305543875532502446871985741891091691624711336772560536651600928997971859003333697091652853480689478195646879*z^21)/62232608752161440021833481260281418236303704154472420630289468683116694828170432709066437427200000000 + (88105363272847108282438155512268855539366465896448*Ls*z^21)/6939484823123895801880317544362412241151958227703125 + (9811325526550990793311673191931953743117961901796227022848*nl*z^21)/6749985963295627439375936342818650502324229623048361111981625 - (8413165782458811186092028854868714771709952*Ls*nl*z^21)/8828393095943466697329850043185682151478770075 + (5179730558976*Pi^2*z^21)/1219939045006825 - (15395310272512*nl*Pi^2*z^21)/22803475995127575 + (287762808832*nl^2*Pi^2*z^21)/889335563809975425 + (71940702208*Pi^4*z^21)/32938354215184275 - (49902591318601265435377400071637774130513259608092298875632188608818722840851994914576839335379437234398371810804097308933*z^22)/78676187349032552330864030090267284419763225048506773397075554325251965756399071904322964342964224000000000 + (296442540399001612266755201677117756437830828032*Ls*z^22)/25277515824755723683513518141907569970870498078125 + (663302020581981591590763662449308785194360886784143133450960896*nl*z^22)/464808111692196276324926846715613171000666948742060817385308046875 - (96652610321829077175734983097938732648497152*Ls*nl*z^22)/110388466424650370303341466411070592423096509375 + (91517163143168*Pi^2*z^22)/23029626170285865 - (2916282793984*nl*Pi^2*z^22)/4605925234057173 + (60129542144*nl^2*Pi^2*z^22)/207266635532572785 + (15032385536*Pi^4*z^22)/7676542056761955 - (117962414066868537016505279864287823190040110770538034338538945403705999110018140939422781710770988257343205556300533212265579413*z^23)/61531072601931378526922140652996237799008423045936177338384849526693057378764586154932903953345460305920000000000 + (572215720533535340924237566124465836418314627371237376*Ls*z^23)/52856981843915616303684475894498777869706677791098828125 + (2157593125868854581960063795402328151063366580782945006312690513084416*nl*z^23)/1542265592935796980698629841766759752294865760019820435196770523701171875 - (4285215967989247627392577139796967045225089335296*Ls*nl*z^23)/5308356484966867575651888016721251127308812235546875 + (76501957476352*Pi^2*z^23)/20511336381125625 - (313532612608*nl*Pi^2*z^23)/526624173050625 + (627065225216*nl^2*Pi^2*z^23)/2399826356591698125 + (156766306304*Pi^4*z^23)/88882457651544375 - (4536449808045940479115085277396673717353272826867342617456191584822619776777508480204469522909122838335055624854641621981905390281*z^24)/410207150679542523512814271019974918660056153639574515589232330177953715858430574366219359688969735372800000000000 + (7411334887081405302229412292458804179902801317571067904*Ls*z^24)/736473947025224253831337030796682971651246377222643671875 + (5324349324849423676340905944300712858384612625337925160246127093612544*nl*z^24)/3886509294198208391360547201252234575783061715249947496695861719726953125 - (5992927443298013247626666407822985245043634208768*Ls*nl*z^24)/8026235005269903774385654681282531704490924100146875 + (919191720820736*Pi^2*z^24)/261906975213217425 - (33070011228618752*nl*Pi^2*z^24)/58929069422973920625 + (41781441855488*nl^2*Pi^2*z^24)/176787208268921761875 + (10445360463872*Pi^4*z^24)/6547674380330435625 - (1600126691462994573394533141073718816588594140752211661135348908908138780866405349192983555687259614351574643170585265010776923509676877*z^25)/48395419222871067838994802066394600953676104894089722200186451849734623489545922302577827617385271439812198400000000000 + (1094318375904571916347242583522429427141052139801784877056*Ls*z^25)/117099357577010656359182587896672592492548173978400343828125 + (344945154271683395804029017485092090545425025416528341903371031193935937536*nl*z^25)/257334108603065230895677602796055991765258908441803130786583067023949552734375 - (34727350890652330263038181342171893163519097715032064*Ls*nl*z^25)/50135303657918077505001821562725528396980808039846015625 + (148880471470637056*Pi^2*z^25)/44974665783613696221 - (2649273267126272*nl*Pi^2*z^25)/4997185087068188469 + (86861418594304*nl^2*Pi^2*z^25)/404771992052523265989 + (21715354648576*Pi^4*z^25)/14991555261204565407 - (18249050667996520833327306257356527992477009626016502782806839251361899764758420606703829631000666748971535119602266237135689409610219814287*z^26)/95298025898944343508494456776741183831781123783369446046351767761642817439145081924899216090572735660596343603200000000000 + (32621524109992827818061099030114591881616611732447851184128*Ls*z^26)/3734992631494787858261891683636403187692181350107439021015625 + (12193705685235783629018923000354853477890822637230800180634193987365203083264*nl*z^26)/9302298110476958013249391908253326594632359208237283430331405330522155883203125 - (8174399796250996534443171471897227910916950468803428352*Ls*nl*z^26)/12686288658423854863227204519843926911242174415949343328125 + (1117103813820416*Pi^2*z^26)/356993306119029195 - (129742372077568*nl*Pi^2*z^26)/258512394086193555 + (4398046511104*nl^2*Pi^2*z^26)/22490578285498839285 + (1099511627776*Pi^4*z^26)/832984380944401455 - (4907505109494867698784235665470672626613389828430270429884268017635029189222344311815489763211920175974236888271466806616409145288445518122325881*z^27)/8650530460255413338596627892778438126006905991529816453879120621496383015262151381254280686162183353238554219496079360000000000 + (55813152597656135102271232112881162298325991696257152259719168*Ls*z^27)/6846049955446279744816700692429443124927579072113596882494921875 + (5568972428467238385519324091274700062183839509752003506809400420776528551346176*nl*z^27)/4346240394950623160634854774911693147825452274515308536060395490538407276541015625 - (72691722691330254555042959981134168589691719724650463232*Ls*nl*z^27)/120965632219211586621021303868353089935993976006954622890625 + (2700400557817856*Pi^2*z^27)/911060283220284351 - (3903266278604800*nl*Pi^2*z^27)/8199542548982559159 + (4398046511104*nl^2*Pi^2*z^27)/24598627646947677477 + (1099511627776*Pi^4*z^27)/911060283220284351 - (23372849133359898409692492527028021266302357172106240890515061064534607477181956195061354943095497918160145929510239101811221997671541628810244634285433*z^28)/7090124183478741183998735617221174061097436633579509444247166991643715911379122891054411933408559186754056795144596121190400000000000 + (9783910680742129804936199182511026435129399604980911561506816*Ls*z^28)/1278114478497516405097219334140377170828264458006765632991546875 + (4572756655072929236167687200920400674011123210774925038923837488522593224649342976*nl*z^28)/3651891024267649467420327803457697480450441226659121486144264031653426555430169921875 - (2258127195846254476112150547586525214453606575893498560512*Ls*nl*z^28)/4019674054548743642774397580269066471321363041794319710078125 + (1072982611221020672*Pi^2*z^28)/381453672385413118575 - (172544160723632128*nl*Pi^2*z^28)/381453672385413118575 + (562949953421312*nl^2*Pi^2*z^28)/3433083051468718067175 + (140737488355328*Pi^4*z^28)/127151224128471039525 - (3401523780093546124738864854583221548692910736658834075709269031467244562255302349515702970189869045752336331057743189581592048075340427161241235760761209482606819*z^29)/351026832866497104702982403920026889827807672779986846876620766576226212277055782047327263949929746978234557972785415169334468988108800000000000 + (525885198310523780433806755867091237020037959748802303490365687599202304*Ls*z^29)/73270393843271544962984864198642904799479135318563225696209455223266796875 + (599857401525858110774008481211370178710074268954518659117754856043486145715250272227295232*nl*z^29)/490295868323675509497372525649315943731765413138469999780450025912382015240112097183361328125 - (1552162642596743114395385482179611534603804500128135104973242368*Ls*nl*z^29)/2949036671710693489312460536617259592094882855956340875582250703125 + (720857415355990016*Pi^2*z^29)/269564050935586148445 - (158259305655566336*nl*Pi^2*z^29)/367587342184890202425 + (1829587348619264*nl^2*Pi^2*z^29)/12130382292101376680025 + (457396837154816*Pi^4*z^29)/449273418225976914075 - (9285428872720625127193187431284186678812701903623734877375137570748575352227285886850906195358618294262559566761667446802614523575473132971128900562801632522978671148767*z^30)/164449050661296563611253196588454197346531338543968238024759296725630455927555092773531876615263087864363325719090511298529812031549210624000000000000 + (65039118314154680668363431000440375939127001263917012541861649589469184*Ls*z^30)/9611815106321643532778659604553155253265004848241627456922100577675859375 + (9700654684560092170267783520002768187795915847149215349978506352559226893045507663138390016*nl*z^30)/8115466526351843395342657573508506598049695823162948402438075096838156202921248242372791015625 - (217089006764228250755259010484348906875617182002833114425454493696*Ls*nl*z^30)/439316929764689589687767247340059200752548327082664996431377146015625 + (15903336184152064*Pi^2*z^30)/6245219146971026607 - (9886808556961792*nl*Pi^2*z^30)/24088702424031102627 + (70368744177664*nl^2*Pi^2*z^30)/505862750904653155167 + (17592186044416*Pi^4*z^30)/18735657440913079821 - (13881258037084532507703945345991731379436796217471541519893844991545559441448224283927441508497635732678089232496185354593296136069678044900102526613069907236050027217208373*z^31)/84197913938583840568961636653288549041424045334511737868676759923522793434908207500048320827014700986554022768174341784847263760153195839488000000000000 + (22143368874613139723175103011237657651117355378736060236546191520694272*Ls*z^31)/3476613974626977448026323686753268921393725157874631207822887442989140625 + (293833555543443530613552897822452341551869583616466157472373720494009463584007211714609152*nl*z^31)/251604129388415813472629505318500812462330995125416637400815702090423079847406480462621484375 - (6331293439947471861127835863667658820090521439406454271494848512*Ls*nl*z^31)/13620160132522291230441416178931926588680829593444325117325370484375 + (14320461652619689984*Pi^2*z^31)/5896468173482785043145 - (2310522530701508608*nl*Pi^2*z^31)/5896468173482785043145 + (6825768185233408*nl^2*Pi^2*z^31)/53068213561345065388305 + (1706442046308352*Pi^4*z^31)/1965489391160928347715 - (5823038907741739489038563623415476947453786569269874397470605127467884215665793465788901766752559623962462698495984138878746917615134109260300367472536614345341270107396427070927*z^32)/6047430970724845765025100590985796746351240632105971060679839604747101115668847095483470595079503883658256131301353924354869872309243137975386112000000000000 + (22760920890096490825865472798234089266310456318778345644889301505712616112128*Ls*z^32)/3777010805104621434423038184907185122546749980140788717334824032500617320703125 + (48759931872531911975992592665658380324418470087530567708539854432164656022011273849333814004809728*nl*z^32)/42732776194758687526986111691093671817170684177359351619032720915685704787633515981293441253501953125 - (15125438871117905736880311916752997712823904794426577650709135731195904*Ls*nl*z^32)/34526356827136719543151315735702592646343525573753724734538361282513984375 + (66292986514893701120*Pi^2*z^32)/28579052125944221975073 - (1509606595094590259200*nl*Pi^2*z^32)/4029646349758135298485293 + (1441151880758558720*nl^2*Pi^2*z^32)/12088939049274405895455879 + (360287970189639680*Pi^4*z^32)/447738483306459477609477 - (1698758204091920592132556564792176911100307773621823297425473699422412777321266742637210491186383370605648825329780789993018019375353790252177691624503488631110171173938404027790643*z^33)/607766812557846999385022609394072573008299683526650091598323880277083662124719133096088794805490140307654741195786069397664422167078935366526304256000000000000 + (1745940691926908265258787489407520699110317768606510360773740245312463699968*Ls*z^33)/306739059323648043765264919259128973588645149902342841286585709306110739984375 + (32245007503809632521766539639267854853570441694101578863088005982509331322667554784203144920301568*nl*z^33)/28920161667159919841495651346497737492428644847303803620961538397484264856277227987340005696814453125 - (9663731536980155452534144375414888437303425185549285284383176234369024*Ls*nl*z^33)/23366322297153133428193314689818926336414305186277773305192628342711484375 + (29687728743626309632*Pi^2*z^33)/13381653303249347659725 - (942585387610135330816*nl*Pi^2*z^33)/2628314139973504225636575 + (14843864371813154816*nl^2*Pi^2*z^33)/134044021138648715507465325 + (3710966092953288704*Pi^4*z^33)/4964593375505507981757975 - (26304712525204455520467416651575379744945265554846639759647958870585275888552214180808290083596372426921092503167247803512894662264767890738924322558794573462191591130352064911516005557*z^34)/1608123485267313936526643805334119011321453799729908601641038366223105583390960458790662892738819875501099347704448320347061795695621764385468124758016000000000000 + (9793766257445267068173358789210311107980885684496828812884939828697684246528*Ls*z^34)/1812858480464401590510583457330590215715355630665899700167668037796936393359375 + (250542281912751907144265803479352837258084529364566964882104039698804959297888181038303001702301696*nl*z^34)/229933783750927928609524424196376397971960135769144155583749757968712590501391709192878448237416015625 - (60192823185254794951980922645775808169940025863505993428085017411584*Ls*nl*z^34)/153916494035325581764487976071935488902616710851357079770513906230703125 + (264019024554967957504*Pi^2*z^34)/124268792855573007782595 - (288230376151711744*nl*Pi^2*z^34)/838520869470803021475 + (576460752303423488*nl^2*Pi^2*z^34)/5592095678500785350216775 + (144115188075855872*Pi^4*z^34)/207114654759288346304325 - (32737683505223211163275159637862009307113163118413780426985162015490762273912084189719640835866476198055574273504620932148388082705900391266237467364625757290582216250752083037158027316755600963483*z^35)/693027132479159264841083640690195533265689752214983364592764428912496964644508454734475364624432253161100788147329070220399219109337781915168408641921124717821952000000000000 + (171078739051639589250872039634474014575984389481080170568576653813006308658573737984*Ls*z^35)/33423766031713502835395403825973665312855812839947100658313055746973340072161566796875 + (7018300102255837183452328602142037693442389221790278964127614352080973606106561649912279454478741585723916288*nl*z^35)/6589741608248294473806844980653592459306244344140696535046617889218528444655568483453113369386296874948427734375 - (1316474388359076973031565915800157407773557709659201072272970062574714355712*Ls*nl*z^35)/3554503780372341824612270523340428601141190249497337188674547744389690394921875 + (147911758590526219091968*Pi^2*z^35)/72610002055729970543272743 - (71850932858227158679552*nl*Pi^2*z^35)/217830006167189911629818229 + (62834222001073160192*nl^2*Pi^2*z^35)/653490018501569734889454687 + (15708555500268290048*Pi^4*z^35)/24203334018576656847757581 - (1845832205876932258117631958971337767181247890909930686533072314206328236848764258626458466998896670313286946667561818516185640719804307017624787394479582667738761626173626447283953573794270642672193297*z^36)/6665361703401434019425332185248128090066087614365656254812060086173167681709721190522500438116633302840177105203974165112244589588833452014610962215836897254832078848000000000000 + (780376098792159826193525363848103394663946556571973363417751180285979369856865140736*Ls*z^36)/160182375688045127725759825598508950053059460999132944910546925932122221561817316171875 + (903357447760856155322350172721576279853285897431463550142298272248960679825896507528341175385693591087641264128*nl*z^36)/867625564936085805557635285173513444646639987314221834063894610844802755020389830254719555389486255032624251953125 - (9670174620267523071862262329478237193867490836177221086359586847332180688896*Ls*nl*z^36)/27529226787827041245351610381775849408711202448491671477267114713914981052265625 + (9149585060559937601536*Pi^2*z^36)/4679114228255560440653175 - (173473181269164623396864*nl*Pi^2*z^36)/547456364705900571556421475 + (147573952589676412928*nl^2*Pi^2*z^36)/1642369094117701714669264425 + (36893488147419103232*Pi^4*z^36)/60828484967322285728491275 - (5306392163555050628413486841807669760452220091050787836022451188030950409215222124852615967103353950602275145416398572525311704345275077424325316977607550440087713097272308397630203285704163274038593297*z^37)/6665361703401434019425332185248128090066087614365656254812060086173167681709721190522500438116633302840177105203974165112244589588833452014610962215836897254832078848000000000000 + (6178379804200442821605373609799673700797620385032992817479115826695248812096509444096*Ls*z^37)/1334853130733709397714665213320907917108828841659441207587891049434351846348477634765625 + (4416511358162795967231889044654287412048600840099204144391471395948152865387485236539829002785581633113304334336*nl*z^37)/4338127824680429027788176425867567223233199936571109170319473054224013775101949151273597776947431275163121259765625 - (13271162911451275565388104630350950163002979176617651085976006338099811123724288*Ls*nl*z^37)/39779732708410074599533077001666102395587687538070465284650980761607147620523828125 + (627189298506124754944*Pi^2*z^37)/333777823289041252936815 - (212137556847659843584*nl*Pi^2*z^37)/696165174288571756125357 + (18446744073709551616*nl^2*Pi^2*z^37)/219292029900900103179487455 + (4611686018427387904*Pi^4*z^37)/8121927033366670488129165 - (49841421882007211605025567237238197817023149605692016608624029085045146921111043646784786452422139930088390494193471003094748333254885481119811144169566179075361840170246939669455069448948182456679601629633*z^38)/10663217204658772165567082326595850310518783820886465021028308806747381250287897572777307075513804429728558333088146900510092227856782878477938169736172473768277056684032000000000000 + (77436242843955051720003016533297836216486243352081482669223274374850409674159864208687104*Ls*z^38)/17533014850475539526477345542188373721136654450177463537202193588836120059293285632091796875 + (5472518204543430306505169745470483247729414312142486048205911142594269061411765102155411757084976015367386429390848*nl*z^38)/5496277483860338753274452969877189098386141516629984157616717638707713452639880794238046169925419563036932888115234375 - (202406492753213302209514267879823991142847001444502716850182083759431004167602176*Ls*nl*z^38)/637971202007809692637624460485366890299161936230859416933537909507579292290055078125 + (1401952549601925922816*Pi^2*z^38)/775606174820093873631375 - (682529530727253409792*nl*Pi^2*z^38)/2326818524460281620894125 + (36893488147419103232*nl^2*Pi^2*z^38)/467690523416516605799719125 + (9223372036854775808*Pi^4*z^38)/17321871237648763177767375 - (44835789032773231794069104219603696375241459902217658284573678132663993584934616493092797639189251613909275249187227615528750338379624428007669265112844040942039196837799597811431465749113309634308130421296584393157*z^39)/3350253188481983070324846373452393651059670142542058347079623113458253224550744026624732215003691992232292402642215220951338815190296184606472521011621211083294467655286451601408000000000000 + (14374661673119040975003029474607768149884582627874995168826739302043356149146902482286280704*Ls*z^39)/3417269814830451519537538218179250221055413257670291691678109281607995720609471955206310546875 + (382802345382485721368805627647708421087435118358044574999093284615862243399542394970109815149474677148651795761177034752*nl*z^39)/393023159619552606359435273817465065041236034682201297156261338455324574736912669781394465633806195989399350327823466796875 - (13781337010452098476482410294311018467020068950695234233098232383921638179843587702784*Ls*nl*z^39)/45619504891388141200622095007382589511836064752819484458884485070221473619829936172265625 + (23538045438053387862016*Pi^2*z^39)/13523918189523084925342425 - (516010771973877287354368*nl*Pi^2*z^39)/1825728955585616464921227375 + (405828369621610135552*nl^2*Pi^2*z^39)/5477186866756849394763682125 + (101457092405402533888*Pi^4*z^39)/202858772842846273880136375 - (256296968592337627561816231343382976694631059542837527670876566549690902617950412017047123039407034196110818065956407541165258150620192655837859895844925636268570949611948723141644051089614574147328156992285575927798795759*z^40)/3257562212123850399287178895244711054829180971518367581942163620724362798051844956032109552344358417839200459065799144178309688667399858680705903840295688696425971517877306385873502208000000000000 + (44680113854168104724599347603947320382213022342594407061824344190299828292614768921910706176*Ls*z^40)/11106014265706718577207627503801805827190111036892598614575751074610244233189728828977028515625 + (97261445085384514978740038002081440649334516757180742526286615146277246050712914011713588072106342028036622805721304530944*nl*z^40)/102057918608702138333863732200853184395064912926245322647142426010018684969321626377180598788851319358994514667278025869140625 - (41103066217523346976634656101408352864505146395459142989323330920785405704552732164096*Ls*nl*z^40)/142725324615850703401502829391168145900666712563699096610833721583331483985765055297265625 + (111844527780284677241176064*Pi^2*z^40)/66675621457986713298923223735 - (146393360968959001624576*nl*Pi^2*z^40)/537087859845692742338852205 + (292786721937918003249152*nl^2*Pi^2*z^40)/4200564151853162937832163095305 + (73196680484479500812288*Pi^4*z^40)/155576450068635664364154188715 - (49757262559525978645820816712025403503622835352455524782992512717342107062958549705215917711836587102358363590209131626031762579267916585424527532379824868431217478498321072836505474740682122890178749399391503674908150913555669*z^41)/221687662446991280652876639749407090507891637028456620517628807191887633401832597316756634179293674318695930006525781590235475081857672864212151622518319134855618316522803188931417098682368000000000000 + (4213939030300438202507617036856141520966981671481245776709654611162140600636835719335405253224824832*Ls*z^41)/1097297027868734116452102328167087726916635515247125142653197713509650024446946719919782433546538203125 + (932000343461416335731226164779344129854254675440944711715480261705707623720351465629157440243354834100536822036595204021395914752*nl*z^41)/999268941568763889862979571860839814441763842092923401377958626980194494170723073847468242086167578310662553439873403588589994140625 - (42676659536984569995977011074197872259073330475635310547323961873751369165444241217051164672*Ls*nl*z^41)/155272380851329386838999570557725204203846672494826972306763715140513186223489920699476509140625 + (1642089607622330251577655296*Pi^2*z^41)/1014810098157400392476472741975 - (800953495609796220227158016*nl*Pi^2*z^41)/3044430294472201177429418225925 + (599740543324444942139392*nl^2*Pi^2*z^41)/9133290883416603532288254677775 + (149935135831111235534848*Pi^4*z^41)/338270032719133464158824247325 - (1048157922369639475541385894216221869634840914771720437934469072608610520782402498902887907162609489177780805075080708660605194859664269143014136706446136521685210830107993084020547838286722191189160469587004591194235723221696263*z^42)/793408476126074057073453236997878008133506911470265799747303099423597845859190348291550059167998413351122275812829113059790121345595881829811911070065563219483265553871085097228229616336896000000000000 + (3391544331542005108586787127908735629973467079801660301885419569470518027273991507719849146123812864*Ls*z^42)/921502671982787048700085934507244215110869618747585714114442524265209968850795049028241061763888671875 + (94131970306194420163663014109149417484173897337935517201001199154818177141713665050912557137395280233469764620202449670504448*nl*z^42)/103100322070197054318212539140839006050407940621625988049974064400259434820858326679955865756605061627975336191976373123603515625 - (37861825859349817646305370054428621460499040464733701562759985224703764850646434271199232*Ls*nl*z^42)/144183098539234072919563786861551230663277692624320871500884570713008261902499874775106640625 + (229355895340012928738787328*Pi^2*z^42)/146813796513474251791380863805 - (67161496119372094229184512*nl*Pi^2*z^42)/264264833724253653224485554849 + (245563057109221551112192*nl^2*Pi^2*z^42)/3963972505863804798367283322735 + (61390764277305387778048*Pi^4*z^42)/146813796513474251791380863805 - (118021162032226871486261969951284373664311439555292964282998196123582738846794619984061120787252444588900865733522338660083061873515405811070827750109753642012376583510348489355123045099097215850631911478770096858446201203691448767343*z^43)/31418967625158239164103110503109775595174710420275287514235583536131090269986282038363362947226711433110126108300358617037512362121813536821013868766388130785015170625104671344632860769196703744000000000000 + (126355535917829315142916511669458490573832692018069050669751884866039798131985253728876044935814447104*Ls*z^43)/35891847200716460461314340742974545824497993628301842729662525633272649590144180102002716872888205078125 + (4584119127742535847218194077095023938421513890472180840380996566766795021422063768631267478529652686258581405124791628220001119371264*nl*z^43)/5127793391370115815491391799994664030523841268031624654988000018074662839613382080562891061080013324321454573855353022644246385380859375 - (2248419632524920303881640430319768095257549202157207019549263812414869092497387210475816615936*Ls*nl*z^43)/8952665015530968467079194508403059531421126249660206326856758392902346667470656391160846565234375 + (1028606977832734641866407936*Pi^2*z^43)/681436979490610034487151772625 - (55808927094553467135459328*nl*Pi^2*z^43)/227145659830203344829050590875 + (358899852698093036240896*nl^2*Pi^2*z^43)/6132932815415490310384365953625 + (89724963174523259060224*Pi^4*z^43)/227145659830203344829050590875 - (59350541877664819175911962168395602580469862618593750832834108947485149503992193159795007008351786249506452353785565602209953165787012741664960112997198744091351763543513278718673151007417733504799308115385449969924848219070364419122764467*z^44)/2681548624197220573082721791867815021740872428778378212149201061968235647370188378613682068308671533516971002937621326948443591763713699266299631098839986513135440767361484728009540534770446926610432000000000000 + (273479231950509355521409309196860812923689259519001290834284026502342315767563288577950442779945836868534272*Ls*z^44)/80903920450676575675230039411761152666638400931536068602460488017536779259092766800464630111327921731216796875 + (1126078018979194986260174684135426776928284941300996622041547766288245826571637524112714250662450789700300851339696025490098722328018944*nl*z^44)/1286143815162740866812795452380479823655934368954477493010172004533454070408483741843001494319977887436626651751538089952315979751435546875 - (539885087279370963259375008983510511896588636027899390434255988097725135145420441854239976718336*Ls*nl*z^44)/2245491161622722000061045240789458295199171574801137205072526946001597677777412816655706879407421875 + (1416861060588345392755638272*Pi^2*z^44)/970708136754198115242708859575 - (494450660222383332454825984*nl*Pi^2*z^44)/2080088864473281675520090413375 + (2417851639229258349412352*nl^2*Pi^2*z^44)/43681866153938915185921898680875 + (604462909807314587353088*Pi^4*z^44)/1617846894590330192071181432625 - (72733142610215222142591668275490063360060857255153034337041011686413972173822604124617189891812979547597744182488027254561679761809353118364587198964888108881945331225026272850830009913726970888171086129685226255338262868612167373160767630939*z^45)/1159173118594730907275624834028739709640696361400967011797951499225368333626018690982865307340431656645223701413025479490649264911297948110065913554887504658152541378923124469139432830138652079523060776960000000000 + (38595755942463632955848348363515631138505544842218945790724599879317415179920229242907638708510376101666619392*Ls*z^45)/11914450685036303711105543804038692416040281843850878369522347868715916358889061457481757861061558606950526953125 + (2204740518582851801134839025584513443748730176857594397219178503281617952183029152622755386149037849431310401838433111460101417426489442304*nl*z^45)/2570511526961685567666658949136243746603010542828017850434758533441600037576879577566315034195418662552507485745895484447078761245119111328125 - (44954909363250661680793665866806379827849436890161119212909909612903858913693466335064319351324672*Ls*nl*z^45)/195125278559973633674041676606986240388829047962688467151343744204209225950301849540075928438113671875 + (83852303774290294186795073536*Pi^2*z^45)/59366592195715390410979396895835 - (122963774121917680904182956032*nl*Pi^2*z^45)/534299329761438513698814572062515 + (84020344463216727642079232*nl^2*Pi^2*z^45)/1602897989284315541096443716187545 + (21005086115804181910519808*Pi^4*z^45)/59366592195715390410979396895835 - (51879397922396815699205799562592167773739789830842477015512192460849655363686442346630114980178912020818844224515748545363165027243314002353988774835188916731548031257828840673594201641423443141974861283802770991294072495956689949432546061914257*z^46)/140194395928933638572465453072643256727218065192455686337370888908870918667585551259536082638274428266043537175727094081051528032466157066110841946280227900684774541309940828094840185423987020473149947904000000000000 + (15524269847525308199911552918850267620089511318134706112484307704950565480955254598630600990806816354992128*Ls*z^46)/4982409395235234023120182296114415238672073053198826380878150363915010706009643887533080853788747532464453125 + (7665334104382166518157205398776555888022426032296378408645124347088694846534805478222438680625902901419763897374743327858839317905408*nl*z^46)/9120718101570995386649405113962822970218379126276342277213290451049231565414143192104826955947907512256562239540389234285631684876171875 - (140747088411408464638980671066695136774460818544402185489356213991464420606185106902932783104*Ls*nl*z^46)/636958064666774904444554584085760971248873604541565383880807325877919944810078902608233867241875 + (1848447578190768008125743104*Pi^2*z^46)/1351432048971928400686583358075 - (301324760538946321795514368*nl*Pi^2*z^46)/1351432048971928400686583358075 + (604462909807314587353088*nl^2*Pi^2*z^46)/12162888440747355606179250222675 + (151115727451828646838272*Pi^4*z^46)/450477349657309466895527786025 - (908126474223125743207226836384283427647574245002793042854872541124626215739151811185463497133974746168218561319187725103192313817319317452257315132038777456766676268496772815200144684680595898595174552029455134955994463544222292713434990982028377657550807*z^47)/867990156507528501845998815292843580084544801453415499976777894911606595612111443483961892855673429815064432528026693884779771285148506686663392838964282255824035691921849228741017751931749626348583205607368451686400000000000 + (387811011257266976811504314589031973981599321574127836364058463810188038571260261379862509133972732650531091120128*Ls*z^47)/129655620409153043532598989832539190571010788639650769291018321521292051224009509751009914806867095694374412724609375 + (85894487141911180521883903195750736591207076128546007550364773821289468297786276852913876562917646759736169643201942873560581441808357021188096*nl*z^47)/104278435997520867572117910625000000831919078729066061461281241229776219457413485119859340160709166633739172130420938557583361730800028440595703125 - (6768029621206774164589842008218960862725461028784403544390266596753615412639774420260912586232413814784*Ls*nl*z^47)/31907553957995998275294646463241065023800530209597583953762438974459885769635443513341640333614784567578125 + (269590457774062305959477248*Pi^2*z^47)/203403592353811823944988361435 - (14204878380471892802797568*nl*Pi^2*z^47)/65715006760462281582227009079 + (604462909807314587353088*nl^2*Pi^2*z^47)/12814426318290144908534266770405 + (151115727451828646838272*Pi^4*z^47)/474608382158894255871639510015 - (338576570063330224957522025584304915593380855824338913961862493852712314338570211374076755099907768397119047424201391402182673812905607898862312406736283718922746899720750505803393961447539673177699098359837109118190014954744612386050182036204502504766326379*z^48)/54824680583126683977063553077566585197898225133662244138068110757672639853081271639591639558046721752970116249909779083513066483964263817697157556991325362949257696261854476866525679401084464771226790382084016622796800000000000 + (49305988240348970909407742719379954838254329659909119822104535408121560857812900340220121521989640338060462784512*Ls*z^48)/17111013849915435677091295256811294537942920405504931457454118622537862542488329858296546579953888819529684400390625 + (217981207443018527971435979382576761617777935395703945621982009697977416249285874651738710276876743867970502817411334960920805902544055589404672*nl*z^48)/269945276232200801611338201916208793362377646505855471506519257123863400133869445781237130180548533405079897712816526972456771576278252587978515625 - (76164274321339297091838648363377737165954039094074563849559861774015312062644668329417586062710013952*Ls*nl*z^48)/373751084884145855899478409242166804408724964416249926761859265852265296420074631179101450593000133203125 + (45803781453559070171267596288*Pi^2*z^48)/35640318716734290871716808779375 - (35715498588412684966045908205568*nl*Pi^2*z^48)/170325083147273176075934629156633125 + (22901890726779535085633798144*nl^2*Pi^2*z^48)/510975249441819528227803887469899375 + (5725472681694883771408449536*Pi^4*z^48)/18925009238585908452881625461848125 - (246859484568102575153293138069424255109646209593755987074839982790279637317283208054436054133415760399840343887981120261308622342681025818245455642545344871131876060944102027014707088247952954153480448176307967552701608947528460647729300602914872716303548939687233587*z^49)/14173562506386278169678297556365416482498034944230388945871060949733978235362403703977805002670407340127781670114532649135778104054488118175202892613674508189301639232930925748926317778079180616530284207371922489484668567552000000000000 + (184361211077759632670823002436072290111238585093547966480147095723910259436143614482181132827812071183908903845888*Ls*z^49)/66542831638560027633132814887599478758666912688074733445654905754313909887454616115597681144265123187059883779296875 + (5669053126407395083313286898086464897424302632509018380382315552315717759413025841303963166665275086452529933496228956545691039344852938653419175936*nl*z^49)/7159650583396168980816878594142839342832997367216202328578807648993379416390565762677439908926616532089572095077947618279681969808997582089918978515625 - (7083253671973752074173546113084526588767428771934898775961553268539329242593234199834925053532706174926848*Ls*nl*z^49)/36150824518029085147973116148342422711897649699852163332756329583383125952700771984377801740974209217316796875 + (93464472966046210754883878912*Pi^2*z^49)/74955478233779013442445073081585 - (24791451454243757402732948881408*nl*Pi^2*z^49)/121802652129890896843973243757575625 + (46732236483023105377441939456*nl^2*Pi^2*z^49)/1096223869169018071595759193818180625 + (11683059120755776344360484864*Pi^4*z^49)/40600884043296965614657747919191875 - (370378294765825974220357246876241814694738159803382298408923115664865048423417788860774356403600614348208089141076327743708259593861155041053170382229721661944342276751754591511148458349667810378707907686717487407616847046235258689701680379645030595469165696972756811697369*z^50)/3599905134851663297259572844165582471050663567421003811318839620074312363850650982031538692884471821893446923748208062659040820266031528063476972150894402037430615739932108638413342775957770605804503300920149640245387314287188377600000000000 + (201838237257780269342898519702911360896264791543358082509652869586659422157076460517353379228433782247094529587719176192*Ls*z^50)/75510093057620331651352791840913069940581009255066041587993942156036879105316485717827376801028621546254451551883249609375 + (2780290759649477485057292783779542670164023025331358772188296183337683946867357196581731010523009419902577691270582694742774495099858017843256846719123456*nl*z^50)/3580094017249981293284185957247986499319833015442617345750136482410448593036044740573679114374556645051957142811609068107113748967765622087540597550139453125 - (59559161858763063192884881793258563113925859679871754254661534637397557471176478115059297951422626680585322496*Ls*nl*z^50)/315904703067287521147266034924613227716371849855152126326557841190985113800194750000925108069537946729707175828125 + (28717733031342251617109883748352*Pi^2*z^50)/23722727447552568854411661584202729 - (827562916262276713770064543744*nl*Pi^2*z^50)/4186363667215159209602057926624011 + (8665580274997661924293869568*nl^2*Pi^2*z^50)/213504547027973119689704954257824561 + (2166395068749415481073467392*Pi^4*z^50)/7907575815850856284803887194734243 - (34232447565550397537417699639130380762198523329778838199773278988542713021827404898730705510940742317904722991859179929952706637280071404573018982555608290332477539991366800033577416622469763682206162554482369390296045102656614471566224477533907169453100351711328627945003743150569*z^51)/118244939409148945589685871658399648153281717819118855396615891448290303373831028895920351892923106567026088612138510765693714212701758841364835919289948937217893254901390226147489755097981247690234235630899563826296940025856510176683622400000000000 + (61941501232547463498683534645479514467541861249889760337133334024065842062682714000050561220106601285548766192155811119104*Ls*z^51)/24065993273939323304352224283934628537892136665279238394502669422978279489869908419565809041321004611272484802987139193359375 + (2188431737189981462611732592477188200851249080211364396270093879149117179683541625475597258293716003324202823983001129459534670552859936167914427025195008*nl*z^51)/2872497640668200549019084957277547566466962761500005496773001552178650835169342758995819514209200496701170566303933046967938194336995616013353339035739296875 - (199403727502543360280741872714296876891122455504437275296072581762172471825456049656473347630509667439886729216*Ls*nl*z^51)/1098356786929629233082677883634363652412362172721764096060614078210228324466369602037104593431895758138148026928125 + (218845516024948095757216978567168*Pi^2*z^51)/186106210521841663773267956411248245 - (4178666602607801117921993818112*nl*Pi^2*z^51)/21752673957098376285187163736379665 + (194356586167804703159162503168*nl^2*Pi^2*z^51)/5024867684089724921878234823103702615 + (48589146541951175789790625792*Pi^4*z^51)/186106210521841663773267956411248245 - (2287123947316969152084671712703211067121426850641087601948598147355817366115167337752172853008092797222273377969518599651846026203927159727322160799861218597309018278727957476960780473564468942856587619540700489948434097573292708729764221257352264350761570256079526021886915791551855883*z^52)/1336430076535149530901745422250132731044013125935308547545652067586456764309978738934143492042306433661703718154727991682626983585052918552032339690720489159358843723117734433788730588089649006025934177023577194628718875761723092897301423718400000000000 + (496255072260777689615525024014594974463896976060254758044661692457130975477089892868911861184338160937060439992435619135488*Ls*z^52)/199576592697582736569532277378150479738473280809974618778678305586376332872596056208585079390856249851797857282014391760546875 + (973144298783574956614656218763079092933882736910703386326651229887186681462118294138335478451390065173907983957689521052352371915651419668023140291060084768768*nl*z^52)/1301749073561806467490002456819839296682837113206019330632228791672693230601275283188970285506711561476159140519993576934762936988059836473358807897674748511328125 - (187801822874863126803381617139872326816366654028814809267226863996849851139658708226479737437329969253798425657344*Ls*nl*z^52)/1073507688690809723696856528197340308034801546871352466506051792258764699414711314845257471783062810667850697059109375 + (2181626682992782799975826216452096*Pi^2*z^52)/1908855061056570059080370861794424307 - (39614081257132168796771975168000*nl*Pi^2*z^52)/212095006784063339897818984643824923 + (633825300114114700748351602688*nl^2*Pi^2*z^52)/17179695549509130531723337756149818763 + (158456325028528675187087900672*Pi^4*z^52)/636285020352190019693456953931474769 - (173212639817810921542224271879363377187102208036410931324045117945505907854619240938273702317990378032561767397596002094954525794327890509139484793329659042548322027788629403194623380038816754511225255394392668931736019173563887524727760844118694187270453514784298243508366605670298418876772463153*z^53)/36045123778325836459477640898565703667623482083803214526090634995966032099656244179846283516315881936006466743759698209247679310394512246006135907232092729379067960914096020895720149943510496467570807924766072191613977332443670395029614586380266818764800000000000 + (24498032005484340196524377782581954888077174694672745640629812532492373329343330746355246210708120296640853869880136815446327296*Ls*z^53)/10218040785824814089188268344489738689901047345567188144292759240948507747557792222410652462073035906501241831446689278571930078125 + (280532048928932135700989310491405368992046935210832696657555730166588999465196546106646184304633781524156037438303613839194161198896102424759782741514636245738717184*nl*z^53)/382347453729189588607683099819770330582167684829675141200949129544667933669383567517709461353989757212654872561713242384838042930904518118376587684808385985351826953125 - (487983540726131002298325958257558171765283511731592374659603581676384805356426346617248321374524788759344501107982336*Ls*nl*z^53)/2892741235378266437231398181344054614867048728153961827445817352146760862196171738488333286701265070697732340828101421875 + (22638575928663377559641654825058304*Pi^2*z^53)/20369501764033708622618055031074356925 - (584367119664585188005581791690752*nl*Pi^2*z^53)/3216237120636901361466008689117003725 + (6457095244912543513873831952384*nl^2*Pi^2*z^53)/183325515876303377603562495279669212325 + (1614273811228135878468457988096*Pi^4*z^53)/6789833921344569540872685010358118975 - (10873432251086414016091438056579574811107883740528864841327995143982950146333667303091336598569006331143014635025856389731381545910952521115140588860120444587434648507434670183974859355235159117104847678535742551517751547645063445527319679592045137863156259542544002287419690586931313442766875463751*z^54)/382531617866533014920866160611147589430032572540483607303258016833456957292903589348794635613315809917212645037222598439723850206864276006296355104743020608744997102439250266382165972625652976710609466657963670804308984590964063908306173460327699788595200000000000 + (1168364608323126113562837027222254747251388794607929472104153405966452622535220913948657653874061931114785550413002592862814638964736*Ls*z^54)/503793688917901908791368111879503572946444538674959833328924965868805542154838573664475612540869653346106061004924717087136631215234375 + (35161966885290684299902138932950300079305410054750247951014625060865392220629275765751393544827240106450866663513902196161536044966315280505037046362994033301366243328*nl*z^54)/48817819251531814673337711895379223535532379562855983101570295914246008513195724902216720348362230349066965750724325364431531481383795365064071967209040621906117433203125 - (661308943476436235435297182111716378394214194031500533890030167064877411740651015791563970173980030644959644425249619968*Ls*nl*z^54)/4062771940340632157458244969887915969379193299360970594641114671740926011389517569587942022629205491074542724062584880890625 + (2693757525484987478180494311424*Pi^2*z^54)/2491188012194447647501505730410535 - (4476391182055935074035233193984*nl*Pi^2*z^54)/25313684640040355127837880809010275 + (79228162514264337593543950336*nl^2*Pi^2*z^54)/2354172671523753026888922915237955575 + (19807040628566084398385987584*Pi^4*z^54)/87191580426805667662552700564368725 - (57443689554674463806497780222933952468659117200228557684147628621503538652353894240530607497626840163594721697918540840249801854366010945087948943634101115157380662433248938883222328525039714851173317312031573308002300817922987213681033328393076208699792691615281570686439991873401722434374222184196987671*z^55)/721100491766631913208722827150917286712930985654524360049540655598985555643285564809542292993913421491314963251291515649610768153149273679332837486049327212958253433940943794249814933724300349264989827913658853786908346602803692625050586315703331966991466496000000000000 + (13105155706278511877036748535585257864506786635051919876836656230234210638532228149857564462542840248471778343199336284800288190959190016*Ls*z^55)/5853304074979510695387565345685108648479495579661444688994236128448268609455894020912816064505524027872035719510217601626120261745508984375 + (1406937348100906863482160357345426408414965116066409950000719441230998935225372468803538368750250159410988081945766167330211697629020066004877463665757817587648658552127488*nl*z^55)/1989366543508201424033911221096310539004387754754153436197968370281568696479581210150059026409254985604145785371082647635455944492926883119653545508028343926538351232290234375 - (657399806436062302224623633795182944241662194866502864811086860458305550003905705150398634286382355809710879005332209664*Ls*nl*z^55)/4182981817026347740451955216521031548775072442676534590379010367103139599814757581277409715013808442972192605086006216209375 + (615919735385890960452210669912064*Pi^2*z^55)/585160127263248335801698856112311499 - (274485969030668797592833015939072*nl*Pi^2*z^55)/1594056898406779949252903780443883049 + (13389559464910673053308927606784*nl^2*Pi^2*z^55)/416048850484169566755007886695853475789 + (3347389866227668263327231901696*Pi^4*z^55)/15409216684598872842778069877624202807 - (14249291598456400283078809488443549828642648979995992612196769946994966040660801944491347846518447963897478415315265784539052177873479332658594756194488526828108000047873468680867555990363681522852109825988372277553686680242129252901941300293558556191495716794295617065457552113724201763402858653978130612405204459*z^56)/30222146327025050119753388092894488089078848982465324504152034766189441999874813741920039674360467918143374176851905897971701017367786138623998012934769040525619037055853864721035352045341936322125944600843090276043029094838678949092943091884768325593511224626118656000000000000 + (10448680736510077765283743638007483158947010215069715354477358159748990160976848479048876416690274569537722744069493922602699719085228294144*Ls*z^56)/4818941626300988591074077012454754448741047575084129391810540401178195999470616748931508425677904996089505978791054862595904438348481182421875 + (3305686225498954952250868686799449829045910467681677763530000161254313073287698203999211568325051031328876156887305664351871639086036112059630156918428062678081694309441077248*nl*z^56)/4759303679644920852532328236458782010355839996252272276376128158536759761780707813414139784523604220274055401327910380984560931435035620121655723600678209200023878963810234140625 - (9676476803436423610476986963025105591299078260853128889321365674537687198308454629990764382327319900951440656197298702778368*Ls*nl*z^56)/63730357285252824387222393238405443151133172995426686877595318320761368062354858169812425665770523165416936859551358765000016875 + (3225187080715066720793548215994548224*Pi^2*z^56)/3146310467947178016163154880114901001715 - (1583376729323473129151078092519768064*nl*Pi^2*z^56)/9438931403841534048489464640344703005145 + (872143612957021828229731805298688*nl^2*Pi^2*z^56)/28316794211524602145468393921034109015435 + (218035903239255457057432951324672*Pi^4*z^56)/1048770155982392672054384960038300333905 - (37976354607493091861106806758055841008985556588236957135547500622967125121730084976468262447484190367858903319098085730340912581716123882564106980043750314867622834992710426084217578065834492173755905946608853508198930006048161700536489594014782928195085757604811281558097368654611901465362007311661356572650304966689*z^57)/28792479741828728275141054134057984620949161115863227995502990089986754080428104131854895902817563256836676034212195738966597602925145813287405938512360071387491332292390630320442374444375971460740323600462155037090004118499678704911641131306556232380698177852752579788800000000000 + (6784357465737612881289672382834242769626804016282849826202466930361898201018619266842741027746504937100405248774703777383492957376617081995264*Ls*z^57)/3237229716012125511242411980419386010469183380658708746347673728096742158170690981286603318028643161495846902348917223572978541207047244844140625 + (353980060637487158389963965805079749846030119678851336240487354751970421015608260003408141109951237334101943410591949322301539375493149087200889343243375342719824992166321594564608*nl*z^57)/518812946566429570797931346405907737154682316896722372498360776911607586042178585242331539526650865421606430365966386397016719914925715853572248760163510710739129367918365152678515625 - (1019690824418747016577965478878000725603179018888378689274985365895733809673897647075397847960044116939176525596628936946547163136*Ls*nl*z^57)/6947263018812064400352267619127324306705856433803304038286370280493123248626793182474981419832398880399775396779919816698642629021875 + (148365826250711969151174143157207040*Pi^2*z^57)/148551562260109913105394877996191386169 - (655755655498063069394244568141004800*nl*Pi^2*z^57)/4010892181022967653845661705897167426563 + (354942168063904232419076897505280*nl^2*Pi^2*z^57)/12032676543068902961536985117691502279689 + (88735542015976058104769224376320*Pi^4*z^57)/445654686780329739316184633988574158507 - (9564992552638366735118536874249397455135144320700386953133192900591377160357222405274746346539153420200923502313949102346129121445144064341252533460876242801898068523060347019621306143248943072218218543633880245599819187528286611600276425832911754276199477283566269897218262979495835014469793623060698544767084631*z^58)/1224599604105552682175552825036757562535717720538166150775803166075972825520350638802083890089745053296189183459852870967350265417297556042719318575280873239443739079072830832262267778637318424223646627769611153448382367050503629245447111818837654890882140965804441600000000000 + (34018983026219120782880116282151313283882531601797671986946552964222028090546206229124555738676024991600216806993431021620236276681670656*Ls*z^58)/16743454461822385663005187570376926035435383648017816762684316101936672949994005375351594410082822556264498338956761939004662911028830859375 + (7021238684190227700914879313882337879964607322164595165205717745045975527595596076808210904217597005989732432594743596928753808306277599236171147644346431025839811924229881856*nl*z^58)/10473842248021855536792074675762569412527687354982096346623434235346828528056957910890125618756562958728767356006270780015897388062634401919877660173685108180536688435565237890625 - (19911111083589128865462012899936522787017342375078336454560136777857835722107998152056476207589952916972216546934000646619136*Ls*nl*z^58)/140251968259694878288781508963662980551429930476257019512647972263177927825050678791890119364952819855398691079412152499249746875 + (155200998287142582084044366840594432*Pi^2*z^58)/159419688152725203679285542559607651325 - (3630551319053649005886557980196864*nl*Pi^2*z^58)/22774241164675029097040791794229664475 + (40564819207303340847894502572032*nl^2*Pi^2*z^58)/1434777193374526833113569883036468861925 + (10141204801825835211973625643008*Pi^4*z^58)/53139896050908401226428514186535883775 - (43117907534408516069386326643973205465937612319182961588684135434203747108713041580457954679934763761740407086025468566653548673089724357291013806154218492696580892644237721818252272440977617671654332583411898779181753456257159615061976692137760213509078281474247072255586405263276774138039755861263394450918226092118058355891*z^59)/1976637332121868523128599944691766731200558976797533388499396401442578431475116303377487637165575764007376132269943021642257154049876190666122543396699700220227685227620367616289060170087486222947900161811404172238520338794981219958645343317156582382690232076016931400683880448000000000000 + (263874910863795135293794065337016217734722590164085161234209746773651457593970103044395041654556246691078787638028327127526684840307087740483141632*Ls*z^59)/134220851114906215228582075147465988516413164738488058590864737001144180235298442934056371883589737377469358948102115519383686931423773024611412109375 + (175592579557028337454480458072238548231050905716102037543556120024875957297303911074110494411199176097299745346947010488569650115492443222741835255122303798508618096312248217137840128*nl*z^59)/266544912606819973610834313011684465360126747452555851113451132360797738917254673243767119818785207877038477453745399317829935282621102627167547160252037189682161648030342557484963671875 - (490378361097543431414199238959870014927137388526573289297656542388908824587056571087141708269213198238270697437858413853498425737216*Ls*nl*z^59)/3569220133115456574958649030899327337123865513653763322857305371401844548940580990234044209382347367919431305871951880153593158923240625 + (5712256711134041851518808063188402176*Pi^2*z^59)/6016904793146714209925641279936185155085 - (14034676996571620821565811841625489408*nl*Pi^2*z^59)/90253571897200713148884619199042777326275 + (7342232276521904693468904965537792*nl^2*Pi^2*z^59)/270760715691602139446653857597128331978825 + (1835558069130476173367226241384448*Pi^4*z^59)/10028174655244523683209402133226975258475 - (31100049426281639649224929162779103117529810085132860216506260870236572927337073439287164854294710746933637855032722286097584974124829302067578629932835256362040685356018280426536774840618631920686475655572852585669307089451593430278448594261772653335382829519548308975596738940485008132368392533421406256966462927101104469491*z^60)/240634109997444863685220862832041167276589788479699716860796083653879113396970680411172408002765745183506659580688715678187827449550144950658396587424311331158152984232044753287363846793259192358874802307475290533385084722867278951487259186436453507457941296210756866170211532800000000000 + (4452510182912742621432378347474701425312128276161595198004388760695171837092250332738418721388351504081744703382509120853412372345281333052833792*Ls*z^60)/2333695871347102599602768320994192547478619357102375584043847886259337460623668903473409347205981524198424025426514676193953821460423276632587890625 + (3267932743488489304829847965725968401275210076282092175237744291327122484441908458558542313898898555709717966090838119005683739475306778782981736750784674396704464885227480557805371392*nl*z^60)/5046874984604542123287108713581894385097481857503311607148132096339694892613592583550016776896670739311138384575015347739238938547989730071778966722804966460375355794672879572051361328125 - (1857553666357695394723606454798505194147358707484505347009997228581392971739415985143642742606103884583871051855720897512506231095296*Ls*nl*z^60)/13963044484989677361052837117899752995454764490821354280924629806154756991011959909633928538939883518313721576622762571390733296830859375 + (6843447259548902814403194161912086528*Pi^2*z^60)/7388875354675820058758927600771875683201 - (776248380350956730465309201218404352*nl*Pi^2*z^60)/5115375245544798502217719108226683165293 + (5192296858534827628530496329220096*nl^2*Pi^2*z^60)/199499634576247141586491045220840643446427 + (1298074214633706907132624082305024*Pi^4*z^60)/7388875354675820058758927600771875683201 - (38682839967278797721668178448420670872357055231804859553549223848957932302440245843384314778022927433765731012868971428067690644045098386297670599815480633813368289864434042610321630989374564797290406465562959932414401247800389686411393803041203663934342023861152970724008796896994330724784839942974952922386689552277976231309169*z^61)/107337396944314799801407609117807454009436414740035752490633889435912137854648739868256298357597326336400546334173875599482570304769034353748230235360177660443879149330172689951211994690811373076443548180788978080346316579412313520178559249222563503932754420612798214243197386752000000000000 + (142320292832471908083075467506764009041487244217795174710583933636010624842147966419842563729527258420391458130304451243347541949885654712683855872*Ls*z^61)/77011963754454385786891354592808354066794438784378394273446980246558136200581073814622508457797390298547992839074984314400476108193968128875400390625 + (247132423044714137344581440553481505916519172309216629733743971847180707296957058320771785239690145906466970450480388729081496732630228351655338071789087054205388702670747675234664448*nl*z^61)/388221152661887855637469901044761106545960142884870123626779392026130376354891737196155136684359287639318337275001180595326072195999210005521458978677305112336565830359452274773181640625 - (304542836797639499610829977837732859339350702658413162064808358585799453864351237204841835345551153101170951371011978513662108237824*Ls*nl*z^61)/2362976758998253091870480127644573583846190913831306109079552736426189644632793215476510983512903364637706728351544435158431788694453125 + (2596148429267413814265248164610048*Pi^2*z^61)/2872081636890062480242341841506916125 - (284927290112098666115610986065952768*nl*Pi^2*z^61)/1923337336170711840935621586529131498375 + (1298074214633706907132624082305024*nl^2*Pi^2*z^61)/51930108076609219705261782836286550456125 + (324518553658426726783156020576256*Pi^4*z^61)/1923337336170711840935621586529131498375 - (4031364541094300318274393615790568347657349214020053977047819505233459035646216982662984816926305806329639578294855131353299886974873226045713721077439330517740282336797027054429570964820290701830529036617587540651734192308267908665568690923670517882159125384949163809643875315906600452472033982753616134358869927452059336007905110361709*z^62)/1887168607310952461143463136824711169608690714435293630378357994181872698074071513552383755393475885380824215624287281712022112543560734324371713003589436482555962942266788349864868918772345855985089688743215867247017766766930902951132636005192802532343281784637312466364003475999686656000000000000 + (8118058407531197326050129730496531761290993255489040413212836430310045212105235893203928595349305384976730691274093326200197645275816586909038149632*Ls*z^62)/4522175635086832266475415993885230339341553012919251732551547947596279374100787570985521706322919875487855794561166552053129032546744730664393134765625 + (70675819466734226794192289463347567339783674571667169999259997278616563413051119811741506272503199704712524510930171718156381568267005139049261167450830349244229016234388949481875505676288*nl*z^62)/112911129191855689547722722160599422745200104833091911458153728097422786247983203082043983405366300039903938490543489334790514455262665591035228613990361808828836996300902955114758241775390625 - (3380004146173101078046786033223053348623129947460928440101147794705261083381817014732398966537775673085970991354905647686628092405612544*Ls*nl*z^62)/27057227266381126088896934790624389102902037346068695903529788293081367974421917539729668427827669123503986091267934529871378705610533984375 + (1936077691126173851988308818757943296*Pi^2*z^62)/2193740737855674482208280335795101766825 - (3082926259755053904439982195474432*nl*Pi^2*z^62)/21309063207066327473505089189541461745 + (6165852519510107808879964390948864*nl^2*Pi^2*z^62)/256667666329113914418368799288026906718525 + (1541463129877526952219991097737216*Pi^4*z^62)/9506209864041256089569214788445440989575 - (141111881178290320689366866898730681265323580393850404359101750763988243425050102856397540786502689518657105442388244959540395846730874934156905270427829972244889181398655400995835036312395852562913165816892172831490921387351258882809349717366556484669603564429651164544653858951384961116843553565039495398146164114676527750393531446619801702437*z^63)/23724175294212225414455892421718737024576197636318503050866321041311870795116562378797838920069706021060524667372373533168221663566282016483536278160110573449398993975871424827911892404355583274984397904695514586694882764808896906475593381229653646426863980587756277123818239324524700856483840000000000000 + (904392144920907405992598078905330235026272139466008549320583437779572155562089529696805066925464256256650505660541596472616937391237774628105830268928*Ls*z^63)/519619514641167917095484704440240990896722258103531163364137390359515339509771448037526851302724079026295049156004518576390493120728335004437173056640625 + (2101797641197900171684554433165450408401648544757194435951794380812483589239043571243701672016297940774223718578175922900993214295810728741788487947404841560206559118921985093147793456889856*nl*z^63)/3414217477944207755371615646284792068723907931857779227425124635326831869879492093195139498209885739301857187690243606075808413290085364300350960470660940409824356792908256023708165882255859375 - (19822444810136768923510762558850917375003909954855490734474306385960027204085641429043235166682745080839562336881661764183311345459920896*Ls*nl*z^63)/163631802991923953013805272305204638860407559188129732368965862534349225369123025121222280492100665651666963504334651680650718838692276953125 + (86557535743097527127964072744222457856*Pi^2*z^63)/100415179780783487416273451752475463211875 - (127738128905967732689929613865297903616*nl*Pi^2*z^63)/903736618027051386746461065772279168906875 + (62632080856076358269149111971217408*nl^2*Pi^2*z^63)/2711209854081154160239383197316837506720625 + (15658020214019089567287277992804352*Pi^4*z^63)/100415179780783487416273451752475463211875 - (401861670861982207347116555494994411447518416270494277858763605188267184070392078830115078410915084192377703464191793464949509398063841432895061611327708658718524185987646631894896833097451889842717088167765959282419081237656710402662825241431933390274371837181031216449813079744314078705271648320179653687926095298023589310077671393875230307790632409997*z^64)/11393141933115744393443972314657641046267799539789941474671979519952445163784429230279671188385537241167311872248696024840352657485411663725513066489046320906208369619188107728866738859663274269662890952350352647410428393422763267059781981899653900957658254979927729440664105024467944264884967083868160000000000000 + (600197233464436389596430900952003557243491989406300295477409132851790842956944574047766537058955817134321026546650983817654651064268387025409924915003392*Ls*z^64)/354681341335858248253228480625551863733662682386562929351026200819608128321169784715720301818159398994316868026538031653537279225406619824870826177451171875 + (3053339020990845273132393485655904677633134483673742016791555533135223410244511661968936629114003664920539300778174712050756308747029611556362524521126879527907770002480101938448315629713433296896*nl*z^64)/5042305760079870800657114658995407195263279389366376709285627702187789611464698415056692776635583490521698086035539516259843834589958804263378017891055831695276049192264307347896358010234686494140625 - (12753654790197628548339134054541669023978741984383026736836017257138985650837444379667731967736742520149148968785408649735935818789130600448*Ls*nl*z^64)/108513930584121804037905957969236625091742871768451998607991053468150976088818460669749528453815117211553386008637539787376305251183013684765625 + (219365154600376236337061086772185826066432*Pi^2*z^64)/260456893315396209660330079155570856478961375 - (179895058493538944407055439924221274226688*nl*Pi^2*z^64)/1302284466576981048301650395777854282394806875 + (260528687173843511089146183814947536896*nl^2*Pi^2*z^64)/11720560199192829434714853562000688541553261875 + (65132171793460877772286545953736884224*Pi^4*z^64)/434094822192327016100550131925951427464935625 - (409838397119817618000007328143862284038030211690196492010338599042472105845775612357597498511720959732294744635982893695259759181224695907104638991652917451512998224411012823914559369092394620878810027079885006440704020725100806859024815943458969581640371743007490491496637187445045613728433774842484988314465311581230947524119723505995716800568158325282017*z^65)/4178694169675329438002662525188310438270600371872764985647066281407722422392873805860103841603416202393102860051577506655879174682877566044965585259760139558701031785794265764820984773643279877594817041921951784293261399547482376755036382012845264039455024385805397493023384367931556031058620909587791872000000000000 + (581860083869779331723444658730960695182861677953118637380420937296786687473121055794193837251393866780048000776066913972249459616842314689868968962616721408*Ls*z^65)/354325772049102540450751985337416624320185222497806728198980766184345434713673012801182624597277289266305309105135812484737767007086201308760517710842197265625 + (50783345014975733986840778503259907328589393286862822725182421659849428202942573628077659295450084954584387054073368963871637801268541873045768431077344043347092413992936698382768650007058367744311296*nl*z^65)/85241349872970151009739242222368487553157962610951209003180438908889172481799410026822183631381444243632893536643478233815690568814756571507388958498073992639609136527925428610081810615255293727001953125 - (711528535145744693754373833443403184035818826194872483893362373121595909601701680403606440124457888266885913319098603807215727273989923187720192*Ls*nl*z^65)/6237140870597211167631835340913865118148900865715981365688347111368330915755345605912698166766013622036578020068454744600131664196153027973897265625 + (2261085940685922715434766807504000701693952*Pi^2*z^65)/2746664350690527366015622882077268523176360725 - (158974339067880153483422420602468930945024*nl*Pi^2*z^65)/1177141864581654585435266949461686509932726025 + (529032742322396517415715209991577141248*nl^2*Pi^2*z^65)/24719979156214746294140605938695416708587246525 + (132258185580599129353928802497894285312*Pi^4*z^65)/915554783563509122005207627359089507725453575 - (22065621282826563610389826998246926201524163243934080540234740026896554105873278908749651650516107403760475965156764962811210432721002005761484680567305266272305717483405934911358948097546415549304870636600926424075997628844358865993597256722670141005209558601845186164458272734112490597720710180857263129106443581782433290242821027072053780398441668512033027*z^66)/37923620671959121880741144804067496619021863752279244492381865685983292173037213219220942411532890440586461805373750579273167604197436023917517858678200511844060307339000789299601767474007879643832207493669034117831296852496962702248537731097708905716563523199479173474419771339152423602626352028523167744000000000000 + (660947943820125997777957294541502445925545858375233580964437675168633384126919475615380491709688616090475577764816233090755977668648826552688949749383954432*Ls*z^66)/413620451225116986387784203598314024138578950369443313198357918372589582540022635024808844000711299681743103935031900507963897171094294698286248851960068359375 + (43621334592155762223280615034108545134187575192176645137690340743817376743078736283945165233655047500303403890940052877718697303098984582497591726767753801520991246183610241592974042561210132178403328*nl*z^66)/74408973641778208578650843850400125382223603183205596942221901256501550563003578816590622555837021904783169752455948803676212620197785373934168527951197212338285672696231706765389111441120505867451171875 - (603138406566306986247983138494748635678567225486190346913231752350700476471917393599659479571420995516025861031436522667154827459297668493213696*Ls*nl*z^66)/5444531924141787317757938994819054113795650350584483520496395111714700803646563946824432045786793127637046996622655378335381456976343389450988359375 + (5125503151746635605917080024441008685056*Pi^2*z^66)/6367904148833833186354852166395762061751375 - (22708531079989502772688639817829406736384*nl*Pi^2*z^66)/171933412018513496031581008492685575667287125 + (10633823966279326983230456482242756608*nl^2*Pi^2*z^66)/515800236055540488094743025478056727001861375 + (2658455991569831745807614120560689152*Pi^4*z^66)/19103712446501499559064556499187286185254125 - (7113924655168612813006400496601241248818489502226441537958567517296544855342854415872112477161554304166918717982272807075638422897805612478067398359315668493447279391487485624637977332554344117570319281782935280144594659538987089434971152461461552819211215660843311636315130225145530040755355134221454932076920844807647183008356690819346462000483580512108041347209013*z^67)/4402704568440686103892077132941752066867570054548357183317675423962135096234892620874125467574761142122166500028135364346605891689063510106984160711151705989173906347581344576001591031045238009436790407993116417997164153434650183268969818657808836350647111529666535262888263690611420878366159977449284683448713216000000000000 + (18655326746060509484896838011219739576356094179566961162633030959473825523303557563523183400367726295830325093437416166524497421882342213534132411904508821504*Ls*z^67)/12020060991663248180178334886387368156027188284978670829006825567251921504723688090569444890808549587720958687081684623852647799608467533807773110576657744140625 + (28202449352444973198556806756950833682916693122381263952124167443515466821255203846474997638871201889977333377114241961282990878472004163608582411753747563480286075365975442935215964284034490824618877648896*nl*z^67)/48880370919888731888444419087985598365463418285095504715299700263914716088095495978300628816267677244580635957934599608366959213397228178917964318539060716743204932679245051649785588142343677111916686572265625 - (2809581914773171999329737189626921777066240554747549813858410394036070488903020483705740373596637451838650350897225592264945587747159668349223305216*Ls*nl*z^67)/26106530576259870188649317480157364475650143431052598480780214560671990353485274125023151659547673047019640348805632539118154086201566552417489183203125 + (659297085909318272960288301899050909696*Pi^2*z^67)/837468042738831853114846215307568921927325 - (5316911983139663491615228241121378304*nl*Pi^2*z^67)/41148948812773052990418049333451483361135 + (10633823966279326983230456482242756608*nl^2*Pi^2*z^67)/535142079310113554140386731581536541111560675 + (2658455991569831745807614120560689152*Pi^4*z^67)/19820077011485687190384693762279131152280025 - (682474755864955468962709633387826830616161556554559374592835464358047966638220249782058341113521783462849499718560367842696233990500286017530918762411151782575423935210672766371033970486076657942650925665947561600294951368112819709201601968176266320177455566455213420115587648140783749903777833918749999359255962155537735266448157872080010733433533946940834273208277929503*z^68)/71170572415629381408750458130329980384027381625061467561788460996903855861032656570152581659799591250611905992224467180453555439162705357937486531442340829394382284101832151865012545885195059224713878970443231448128844866214684887711651765764656596927712210021143405294301611785931055421888326351830184021181029416960000000000000 + (2708206908369989644295517937180960107332997508362025911961081037172851257943753336099089665799817682640630768472411616945648012701320984188268195057327242226513739776*Ls*z^68)/1791811019104196464992547262722601909845358964560495090857586702287878205869784125237409082999068145750929453375336289122211167709281908384668173690360655360203658203125 + (67720162567573681559079944173530238113522141810078559348416188173650132820664060542121831088597471290869158313104465164481114948167932489673534769252994619789533181796185774688872856807988967629150771335468679168*nl*z^68)/119237357374342604819417849527454239110139320381868244272257317081517267097956496626142164459280295548273155827906177948532321256796589766810659070307797333032756530689411203270536114058432404947087942702564892578125 - (47920562274952659826008610339206090982889815583847857036277333539824908358605054943856597425045278939178033528186101906634472635251205292361864427077632*Ls*nl*z^68)/458154766723425201492452956478586755105115039682433877350321341496219715258171441816712671009412115259148343620164040015569988007572790143357913455679296875 + (2052583237267100811611075632028425851502592*Pi^2*z^68)/2664862037318109420368096172174318223580776875 - (937818203234106405305060418081953190772736*nl*Pi^2*z^68)/7416664224343172001265424286412861562013969375 + (35389366159777600200190959172903893991424*nl^2*Pi^2*z^68)/1846749391861449828315090647316802528941478374375 + (8847341539944400050047739793225973497856*Pi^4*z^68)/68398125624498141789447801752474167738573273125 - (1385006643025316550377564293997206260848814304976725051559689481208434712084875559892027238393220815533778261818224150135839893894888315882990162917565229344480173791035162899196768498148473162984923648918828645674481707962982545794669827161345982784298581177480506548526975406594385101864375196499036519974124559566502724652516051576672252650801541199285297370776358740647336937161*z^69)/52072064369050223984360894559622674417103659838765716058348171729347041309114818685565262656331346503205899399781136407126132445107108584962615479316709761391678067759229495761024905224142364868417657886154165809072085312581952690565658913119939616228721514985918156231244577015834397919440455170774252680556345546631733575680000000000000 + (125040690470622371716339682501477815218210829583844816873523297765642040813890495877629691598529532646190190001129676069041967742946899022272931265212493990144026079133696*Ls*z^69)/85110064256623303894087361755099272167310103441207704863010248238630213086180000318658466349702097870795663848687933873533620960914113122425501483083680702797898433564453125 + (871375738149320618909766402789251405495652943725439421965123371180543098896120294284187232011534262180394797577057221439813119151742322885904402374545542276500347238912563066116360474125172367669928120370431305065693184*nl*z^69)/1558379749787316770370477559263050227604827586905098476836392973630877694518185532583924776700888764984903691940499795279646104744504902484487139041717556895816984865201936903003388434208959451709321626175930351222314453125 - (608941985417380624171126170602817111666852062234647238220981058150366956246988863565024175660069158220205397657016614688661643582395376670727134808891799371776*Ls*nl*z^69)/5987881033699856880294798530044860558561137929073891499892887698361330147576655091564688458673683549249440159221086235979094625502083814791454795287233080782421875 + (21683472984936040768813156734767133970399232*Pi^2*z^69)/28764277909130472482846542463516861719422685875 - (160220761476439652237107812098122051175317504*nl*Pi^2*z^69)/1294392505910871261728094410858258777374020864375 + (71799579420318015790772042168103092617216*nl^2*Pi^2*z^69)/3883177517732613785184283232574776332122062593125 + (17949894855079503947693010542025773154304*Pi^4*z^69)/143821389545652362414232712317584308597113429375 - (1533599695996914673266986270667536683853779888524920718728769026035174305119113616216925525382891709780998993977043607605514729773854452566586440114852160581325456281827623721584183330391049547874757970388353603884140125181588720969899829559700947264872718150763683301927702040034382526822004625330709560766133262653246543190366210807183623871570762903963464547868830489492213720235149*z^70)/9712183891461710347711654848149051959852934040784645555111339001405071019025758182267715274872315142083660322336321670449125502904548709789598681399413752067567840752350004237942016608662895938886584876594696982903502083443856776114646325281341880421174115709373534967930417107410484274803065467280409185676337820811770193772544000000000000 + (5149113077634277872388142912133723845413835720333610742616550292597235677373835348465441106957537404974505076000349977940696440901789672807507367417815276413879305895936*Ls*z^70)/3596199898167181854679747679792926992984933948220043867451137249519586468430140858534864775339525262146295655578363403107054406799187878412345133088042846597094300009765625 + (270628594627187234823657400528975528878988959944979156968464774672192837873334196329225706744814246709712280929725811975644785642755027369764435138811289134975180326573556950320886789829551092063414014599886874345472*nl*z^70)/491522244209388072660219144256114596775681113929499764296649042746157519615285012180475485609068184072676133191304519692313198516402655631628985069441613464339469912348210018892797483191688771543535017228799610478515625 - (934070876605438920143984766585512358929688079382678062598155132684777597860264589849638236966476141305820020437406784025508706161052435592685112655309963264*Ls*nl*z^70)/9443066505916354860435540669492683462845886124484357686491584276060610923906846356809830077847453528100155778857550755527420965770864681546151996483210579296875 + (3126514387269582602301485893083086326857728*Pi^2*z^70)/4236462979483225415078027863880930883032271225 - (171162030561232047122077427538179410362368*nl*Pi^2*z^70)/1412154326494408471692675954626976961010757075 + (680564733841876926926749214863536422912*nl^2*Pi^2*z^70)/38128166815349028735702250774928377947290441025 + (170141183460469231731687303715884105728*Pi^4*z^70)/1412154326494408471692675954626976961010757075 - (797986074019163607178066513483046483048147768432555221170928965317710309795214885970509695091718178621818747007107262186232594913370145402106154598252966529503587852089358520673376886349139064390848989405522026224837242869174988689445128344576810949733264718127955307758366040243534765837214689537965480251868206599457202398679466519801258884341854094646427260523000017311017422475221140476471*z^71)/1824027489833691706448263149843604567914260984565759006327191760844406484406643506424731510699960007079565660095368245682607785766916646464478086581102723448252800567595504663653470864010595705624651969147315789793426001485112761160095953958077770560487460203528439255007043636233067895404863685668838837533336008879338355094147014066176000000000000 + (927767463677851511963165382759493840139879105754462656106776562291692627502687457503973343639161473674845187469018761194043506234157063064950108398631014758417624635394752512*Ls*z^71)/666099369641237884327753532342488927685526358258912484660158655511675397119183668742325504932988686360858125824785820172898315003221346001700519233861479938022882026987607421875 + (515010406738658039954689276443449638850057590262619723244850140461061575570368177657863663686727867952721487334951034153752926046194000667965753830740526336669014853755265981305781697252814487573523183066082928215334060032*nl*z^71)/949766171483477209616207215438026657222503448312848318851499180712803542828024998725276750655168650369985357855345043400666208852531676024780782356350710265721221750068849417740465669902877531485223613530130234849427541015625 - (70249559881914593704967222690289625891629847899300747425612385673984186659427784627239663934390944684798438928871354670255116581181229040695323477366676165492736*Ls*nl*z^71)/729871758851049811263489489286945303556527066690598069182493217413769944378197969750815733368251054162468070030794503206886404240903971126963775620212959184267471875 + (5021206606285367966865555707263171728244736*Pi^2*z^71)/6947695739096784019203551271532879893584917875 - (339005287197884181409996562530076785358405632*nl*Pi^2*z^71)/2855502948768778231892659572600013636263401246625 + (147682547243687293143104579625387403771904*nl^2*Pi^2*z^71)/8566508846306334695677978717800040908790203739875 + (36920636810921823285776144906346850942976*Pi^4*z^71)/317278105418753136876962174733334848473711249625 - (2618523635022691480036378664637242077107476088290828500643949822836465868539274996734178185420558286520910829421982297593043489533584480403023084761766597338954912986801032135883987256152211990988814005815677687699216210341116593396284171646458758769407573758048730965865320199900306358044240448035793708888320937112063323211257661531171039423279557104391086225367141026815050358824048696719*z^72)/1007864992190435114463217697104591685624182500886179834247852217089899739733762575546545059695715465080209973085890646919837816532971762780595816033906406311308987046436876829905642125206303895577011436337037331073057772245394165961338537090727112098815300440986038591123464811223009149357946553363242100966762438765527706552282120192000000000000 + (9089559713780358435932520290203971956086890820951642558056332734696205661998262729987946311260220523856051144449713967206283119803464145883309795960488103124105149349363712*Ls*z^72)/6691409192743028974981998955038701556658255653742499845901137178656099879736091649466283611198973104994921811938487691234594945237840005496534896413220346409362285202615234375 + (609573717343152911274375357240066050322039662656602243083758306471015776269280683715509188359027972387899488782144924932710561632750147540401843946178628008656649680804942316320833895993343604300409496822952057334923264*nl*z^72)/1141271535067864947868549886371096680152010872762374812366617616814231606378304492580241228857448510418151114942736173276455430007848685441937974472904001761260780761918828908604260598297137144298514315705515783284580078125 - (2054224340842759600096374177894560271731291573611244694572153520872875453612871121433157958487495893187647271288886456704117675420536264749001426494844726935552*Ls*nl*z^72)/21925972087570590340768129334503283572354213731392636060517099778111329739792056289077617560930396964746096792561719034092958550856283679613187203202744508058984375 + (274229476113181256443572035633972820393852928*Pi^2*z^72)/387357040487676388658540352048172444634908077825 - (87112285931760246646623899502532662132736*nl*Pi^2*z^72)/748918015980469924366673075925575080926782535 + (174224571863520493293247799005065324265472*nl^2*Pi^2*z^72)/10458640093167262493780589505300656005142518101275 + (43556142965880123323311949751266331066368*Pi^4*z^72)/387357040487676388658540352048172444634908077825 - (31149557186333215647724497831205050980554953244965672938271386657055798128633144120954164549297589256275735604624340416481578067529945448583761769225455403571277206237864802702631108626560261607287180260238822404065511802795295979767450434033232021995762718647694176682894297956279615726673722091136695420381168915895554637730651026685770397153212157856778232223310992885400694759580503275907510950717*z^73)/4332048320657437954519681276105073931544575287078704935292137853477457545521737335726119433433235714860414214208731254489256908798419901244796251182801934675893905973150322687761517455784569353456635639264696886193900303052710388101635703711328118311199015774447917384695170430996455013745663766359439505757137827265090180898784329132618547200000000000000 + (251155715376521122005733594544780541946381634650079813988599247624950004451043021348100622129515422718052931805197650765553291265797485137213383417273614006439204041925853184*Ls*z^73)/189929846315756302035291386744879325896631124730275124492016813912325201651406545810153478117066325358047254030033497555997635547819909613656688621858887689992320354305517578125 + (847882553472146690160176067443710529448517305009190505553692816532636878777130478860045551180287516474479332349740872346641308156536789525196208765095312724723241967083823167039832923554877685889403190465925005991418527744*nl*z^73)/1611360348275511194420149432719137871619497504142964858005336311778559251475733106023914764076248738840788877875318080985744922447719656729257043962330610252153103762926223361221517610500401971719289764816524843316770263671875 - (3790919821245673784107676094667675081795246600945838142080403177338419461980418823055722349297938562327498000584192212741110346137452219690313482902155510677504*Ls*nl*z^73)/41553371923893654608859669397495511978400575092765130999681288975654822930346305632868346040295858754315303266663694326895947019329320589760967313072010779431640625 + (92973026304677212520515462213264054575702212608*Pi^2*z^73)/134028516237420585689203620122504028213772027021875 - (9713019881391267501098564794532391827800064*nl*Pi^2*z^73)/85205668300966678759824297598540386658469184375 + (19426039762782535002197129589064783655600128*nl^2*Pi^2*z^73)/1206256646136785271202832581102536253923948243196875 + (4856509940695633750549282397266195913900032*Pi^4*z^73)/44676172079140195229734540040834676071257342340625 - (953302459749921889872799156297354291228950645840925381971355236225247882836552874756993221456195560582284089706214266997966394551272979046127812608253691919827707488546623877419557360415410660447414031349840166940443256251785729618526582913005842721334013679286296942062505341193359400691389683418555929725493048650756360059615186032075613951680539094797509400884341723396801083082993904643535699632097265887*z^74)/22317647127648471896625349485688764589708015099414718093602734295703103383480139721822159995234679061771155930109882366683404155753712506554926114002450217794043632105396601234404890334417328592411703679629074163511154620478498418058380966933489425480737391765264137414051754292454522208936136508000530766527498420559374508667192080720704748021350400000000000000 + (156825598636788129371531874665223124215156350467712737593689558191608859368046721428193787065143374422860569119433000392642474829047830598812262894580739942203659564688708296769536*Ls*z^74)/121520987923856588053645368761204816837895846549245939790166475354184998054143643252535842124379427693040180982870923590026452658832157430804333009866988169333875870272294263525390625 + (4450864665760321007209559767562821043768837985139202337857374636136614106359638287149549098325630431029075848294207128603583133714815692340719741443037319504191137616599890836668638728543684201658831177560433620463517417699540992*nl*z^74)/8584776964744538021738956287734008941749398552095952095357069328178635242939781359366070472927739341136283725460766263179849050482131247698894787129206220527310533967022794264489344206567734679484056121679088122944652479352587890625 - (1042308945173592590693937545602415131248214424856238462985679314156930922800026540385676566655595662917340132907585134674347075250669457839676267930136802830057472*Ls*nl*z^74)/11728856016248893363311744655602679772629826296402585703631812041669871635284818157266507557844341994131610714716156217998820315185450020822340314788870071501472090625 + (696898287454081973172991196020261297061888*Pi^2*z^74)/1025024210840518796250989043181023994281903375 - (833316127223218519421604222641227445961752576*nl*Pi^2*z^74)/7457051133864774242725945289141949558400847053125 + (348449143727040986586495598010130648530944*nl^2*Pi^2*z^74)/22371153401594322728177835867425848675202541159375 + (87112285931760246646623899502532662132736*Pi^4*z^74)/828561237096086026969549476571327728711205228125 - (4763155688692130550739384709415151209654283741024706824488409276366691479170172135671178039119010895856987273235510912023582017671974248179448333589910875259844093100733713144566603753427012771059054472979762991352663714608905252586863385868371157158878407789818995099407161789426962977569774750927429225299935213560850992467527078691501194969846276799566986038305996143127585855597962240008003475193685093322873881*z^75)/40331737724378233660480639579353193326053454231179097267779866131697185935317037140805909234268264490702856319904815896834514121345125123045852715589579955190426242544645365059577016855868294877691473715307914697924126273180887029165728215251260218067173230801648860682277080701186453991278699940890303184283966265685443712079072178131874558072247759667200000000000000 + (6368384815722578774446026998393969654918539030828690356771425784763118860318584200718058086092925090842823114348561340567923957480722077338807280072191968434199648967684388632110563328*Ls*z^75)/5065732003993080653376797751870834741692315452308302862488865702712912774551568855534759283853022448107252520464022845502082040632921236804338146138182593292729905119895543488937001953125 + (134789304228255869860134597614899998736099598393343909492784119516729931315869081946890571819130755965614361527992736255041146759990830132596539303227067755687509633171427033162234534796679049769078655001447195247540712543043613385293824*nl*z^75)/263816763480977682979624757023626211296799455795800961293675688612965517671500330106059260676981219673713968140459324753708093905839512072191526462992660999562956101365095240185369881816144511017574849922131462520503223349651730608642578125 - (3901498861086743761616176664751843082856847083114123201907295062455005103088351354463952102344081491777055790698806940105537540161371643701632840581174865550923437009010688*Ls*nl*z^75)/45054589744272615432249105843916485682867577988196025831333607797090879100512931857336260766354797550161238493178029804826314672898749501142055870475348847855616996381947265625 + (159589707826984771856614983888639837027172352*Pi^2*z^75)/239430119672853249037860512675948392962686874195 - (1476204797399609139673688600969918492501344256*nl*Pi^2*z^75)/13472056580981689302733357549117676370442480531995 + (79794853913492385928307491944319918513586176*nl^2*Pi^2*z^75)/5294518236325803895974209516803246813583894849074035 + (19948713478373096482076872986079979628396544*Pi^4*z^75)/196093268012066810962007759881601733836440549965705 - (299782985483284095543222782924018801463786976729634509575850099630189126695006867753263337022455685548565287105540183736807542441868435018570660906094383823706508756385156237649641989085863831084218128503389556876000579069997741256810068509390717661143645592817539470494485793997125301529060362112409475372294339060558320240516533599316190176972495246966348928464691746325691738289424905138984728629971984197927*z^76)/427178877368808356731217662384916034769359692466834220864946462466231437040525738271684961482845242052688311110495238851879722725351511051969807309174081804712494514890724715318961845653829791196852241969068003896916524954915526757097485884899973182702171080981655585044021437826453876003199024943894046807424375921891422142641787635667753512332165120000000000000 + (3051299290616394929826753685706385575432477916438363800588392831375948921391886986634048518877786555977960186519573520632131503431503628659445861287445614310232822416235821006848*Ls*z^76)/2485457149596560729061907520927486038406571576615989735043348500385846557121961571766715428485857730768090321396533249287506478001814998218647481679790139628030092559423056650390625 + (10207350772544785570882605661069732182459761213525840127347657701527795685014572076737788755357689983522123576352727593135171481382404788903950495959629526853804442106400415814294831146660594523400746843101941270807815263087652503552*nl*z^76)/20270208488742042487869746986064249811509754575167188727904394054011949110372672309339935511101130977619206157545856684879607676207415449265580212292943603500803388502888608542863609820679562890324613901047365541337166603891796435546875 - (292202710730411775639972091104836080256868160571808714020162105113842394244030522328672934300340151693479899559192190213941668196441535478761038991072591803694316519424*Ls*nl*z^76)/3461743353382452203784026572717363479282948750533693878704080506883663396120855309822225183738363238583268420528469443321268895343737956292128764539020272597435036218359375 + (1694856635088327358756714588721275474454511616*Pi^2*z^76)/2593007356068211285223776431509419991063291457825 - (36506319889994630082693970812325367785289940992*nl*Pi^2*z^76)/339683963644935678364314712527734018829291180975075 + (44601490397061246283071436545296723011960832*nl^2*Pi^2*z^76)/3057155672804421105278832412749606169463620628775675 + (11150372599265311570767859136324180752990208*Pi^4*z^76)/113227987881645226121438237509244672943097060325025 - (12101294701753365809636726910113477211936061510626596789144758596978225828706615927598873449551458136547501224412803691051535273909891061582953540587949779102261853757213429251720153169053025215005689735547344905696564000186905826427818414991279743650207437031311999769211423290047624400778583655327773014139312769621622444297930995938609644149090616869014047003353009697096668719674130112099289744019350446932053987397707*z^77)/6242874246321681243200540844690499078879900990686895160587089442271917758595622288097443893920194715112009412915089743737307213333099612719431278248392327943911784946570094713351649979703397319288637110530078785595066092007638872824094855831388509478203438488764165415280791779092880402282698041901284408850088154736056981103813832729378683068126211892628684800000000000000 + (14847675322635647131412982847359452289196872227179883879993883430133798775408794714307086365694610595979600248191467665744904286572814828732061468263147452040480258462727884705090368757039104*Ls*z^77)/12407282749538379898134804075373273656602468587080897052766741207709571929812501940783416156413685440102216895234461377470330526696526442297079544558385108269217047916005481089438072367255859375 + (27029821700540891111215190095716165142210711855104467619124539382685088040263403067781874798436095573121170266022564641056078387533931330440427461561424572364799687984741115142502599616714932246090909771853048945049277410398033413734664241152*nl*z^77)/54453231118265770081215069935961147169511409769753658763042889414407476971819407091821429465499058989090477192182897350380117586380854114810239913846328648360071399148414129607841816395181924206528407622714459039740892093091307554300151611328125 - (4875156230818254164985199175574970061915580360854946145056592151289650645335152491489596552061210241770244169519132626605614762140212218869804280805345467724256373418210885632*Ls*nl*z^77)/59232580560409075072182966444080825089195911690860017625181911798261846342525312003537375161330286465136044262077524697177157276471529247167869565120492712056001673801842923828125 + (56220178645495700939811545765346519356576628736*Pi^2*z^77)/87690081447164481358361365523921773633852543761735 - (5547310368134492506457009920321279924612628480*nl*Pi^2*z^77)/52614048868298688815016819314353064180311526257041 + (11150372599265311570767859136324180752990208*nl^2*Pi^2*z^77)/789210733024480332225252289715295962704672893855615 + (2787593149816327892691964784081045188247552*Pi^4*z^77)/29230027149054827119453788507973924544617514587245 - (5898513089959520067258501756519306323200228283196417099261294206284218815849082342036642256912670365626945072596213999783089256869279252926429988909660458157991307382885662452893333918407265338076263509579402337045179087074324506251965123384337690442002552955776997864089994962967141120091863021200934986577746653159440770493255937668671472937442776718235790481588484201988046056806855565258113864480270859284665757726248316859*z^78)/511949923409958725511755450419213120401938483977302795052400004280194749252779955204978432143623707777551906924535800899445783849408551027790286806948864027592022181081150599251353212629803926123401307450274429648776551556091191635890827648717057337065176869877308957660214063927948400286155131286470553880950492215776857574093889802056190867351977264692527208857600000000000000 + (38910425244801220294059887311755865271301852516231235401336626444694336392130836625698211538815646423693870204933176739452243767378998069331319193781388342598027885440953519774226345623552*Ls*z^78)/33275993639753423256413062058347494219009336821122684659532591428114637984601083118997528768119520560584363459434059964516679353787298236058721339545712465164541186607438810554361662509765625 + (33224716570595376732600040837850744179098090157245174225107635316101468254600463609313655235632716516286424756280663307444144712005183850041239235385849814744688582448177059299468822164179107158453402769718043704837625990924692508527931949056*nl*z^78)/67891482907762284179421254121505154010754611289282628466567313172221319817553334148020697015815627731942030072916419160691484277665542428395018782117222478272629927089430638721919569396587383516622124050162573536984211093717036795181530517578125 - (5928662108332819441338920640112066014942563048490549261597153374495501361843975412949049636060655471355217911751475097473913932679977302616136127311545470426382293447208861696*Ls*nl*z^78)/73850305080440535460371761237926523136203073515761958031492161877279580099052290612856594760837376895929202986418130692329192699348386818705240774754916952655904036300574830078125 + (18977934163949560293446896250023755641589334016*Pi^2*z^78)/30170883939260261529577257542871664777419583327875 - (28093363763848952502549621093968773407158829056*nl*Pi^2*z^78)/271537955453342353766195317885844982996776249950875 + (11150372599265311570767859136324180752990208*nl^2*Pi^2*z^78)/814613866360027061298585953657534948990328749852625 + (2787593149816327892691964784081045188247552*Pi^4*z^78)/30170883939260261529577257542871664777419583327875 - (3897197643144839873894886771667015009544391524385566301678637029065298073672467870509153490345713781273374301929124585408185385986650886448913863200401438037154192467659358276792985151889626048259859930300539027223357536121132778432858922720594611314912013246362694495762121954925049334859580421818817291765357732587182308646466368951137025786267368901748278293246994977467740192767992733675047724667964782328504663567570605894193814303*z^79)/122569166687094169413914606679310462582349032700224798717159816192748475749423326644940781903196099580856856164854879159597999608740829463605768199064247453666460411952822697838553741188005178314016606912933286936608974475849626685879761877410090588869144246335144162146044261597874151146398208481723645798538884948489941181553686430893821650679018541436350795844557996032000000000000000 + (4806096987787643700026060859651535571442526785015959220155196321232457799142329758060066101472944778750489966061536088926067918080207359132962126966269892453830250909443721150915601248550912*Ls*z^79)/4213921027079513554938968405585906570877207003254191401687706048485433490985911545517583606118465591383951879072272805457292000728128451991928815151239558334900789576933150260694459399697265625 + (4029521598963193815210821594892681614562012507077284544369929314137442334621748536375014912426586510603339125417297548642667858432868508494144095153710098646327235812351658646081010751124075392392866730542131205992249184190673861295726345060352*nl*z^79)/8350652397654760954068814256945133943322817188581763301387779520183222337559060100206545732945322211028869698968719556765052566152861718692587310200418364827533481031999968562796107035780248172544521258169996545049057964527195525807328253662109375 - (711496725802368082151320855461818400142145869215120946163049009362282217979822574318937022442333849278294041347610597268899615150691653565448611403049270646721374000309633810432*Ls*nl*z^79)/9083587524894185861625726632264962345752978042438720837873535910905388352183431745381361155582997358199291967329430075156490702019851578700744615294854785176676196464970704099609375 + (5374479592845880177110108103708255122941280256*Pi^2*z^79)/8706676637356684222217802506797248543239293699575 - (1343619898211470044277527025927063780735320064*nl*Pi^2*z^79)/13231486835724296716303950311623096698573529813875 + (2687239796422940088555054051854127561470640128*nl^2*Pi^2*z^79)/202560831968103258429897175320637987358462167920612375 + (671809949105735022138763512963531890367660032*Pi^4*z^79)/7502253035855676238144339826690295828091191404467125 - (5895215692457900901732747854930447501203441978136152265538027560008242813568913194533145114227023980399114164947119927975339479606375289491446047057518913483551624662587353731717241115420949505404254610999538781019987657634997277827562267097105037623078059034287982828056686467238864593169824475447659596208696602283541455188787705604116375569669002594585011223489429418451262653814077579763621831127217228178508169253650774798264631109*z^80)/31185221937208063979988625265919561797261991891964124529785222097280931687696074633214811810171506259364053515957790912599232005560267443791800923440224184135274936355971072832826523626826808355459330951127710364720998823076192715083582290009013072500454088008737741831475952879380021898896143921886273694193047540443130619149969186550424080620831965558517935421043769344000000000000000 + (51827101954240066371462473357903686302016035482555259952311705248145945891743799757957803868406934844075433705024565131441688876141736460481810372590283270195506750225572315334913122878489624576*Ls*z^80)/46478144288344674673125175190810687507918634176892646430148168479444836261077609043210441314284635984434527908874144953258778337364347449320310854846455248581177408770380336325372989025527607421875 + (55303001089726881974845919574614153564875152303228062365127350251982859244308834159134788719721932654649687243534743546404684076459855692900290119119179582930042370149940172516822649322133412004376367446001708827648435900279655174654036223025217536*nl*z^80)/116216824718389656270247504091453709578170629938938931461918621656629922721555873610774516636422234479670782350042809949552261806250914906827470223422098613625243220615775181533058449817623788126651868494833572393309172935940649389377330861287353515625 - (59289291233068562926206307606660716094956160324283902595000797509433527864338980680129607549295357699533594255667061454361169886084690054588282649235204081799920000446474907287552*Ls*nl*z^80)/775565353911203583328329897697670356473099506194886974395583328012064824545947291403275264379062583964349071305793720226456563272456851457639766439222601420084781917223451069076171875 + (3645464638728021080520025556880144881387720365047808*Pi^2*z^80)/6016506844634818115942234767412549642296011858726455565 - (1799399674083653508124471919411512094204275040714752*nl*Pi^2*z^80)/18049520533904454347826704302237648926888035576179366695 + (696496874040508421956443553091353626554780352512*nl^2*Pi^2*z^80)/54148561601713363043480112906712946780664106728538100085 + (174124218510127105489110888272838406638695088128*Pi^4*z^80)/2005502281544939371980744922470849880765337286242151855 - (7087630153699789201965465874550742870781522510754488157771833001291578988124075727440399876924834165899491262731621391477429045429347446807153444507600751098702107678901678062491268641310055738964892570479218720526005320796863720847100843853815445567165563256517716490939152901044518784287167362803421122616081162124140012266177824747796604047885125529103291170340189370915258096615912447712734288132364354862238527698008386802032893512014086329600731*z^81)/13597780214616181004164786260075083094830439479321359266645693558479601189776469407786369488095007452145277659965535030043266648422061851543812322932614490334628119262775040541867957384238699231011492756850639827221964540416841710438189631800078331630494585117806313848380843845018277131010866901752075017669795060524043454825492247170513334296208670768095689216160870701740825128206336000000000000000 + (1722848551201996248735239745330493399738860176235458469545666590666769399661724799238479113719438588921657883548253713209244351403787236459711540794706733961597226135970241244257508914257384095354978304*Ls*z^81)/1583115884907898359296307456638958919216116489012717058056464479156688203459675533715823979755282338094327147060627564439878301863068548138642309799519745222495840143353684660437506745293206581707353515625 + (186815492857981083669767297121430125456379979534358888286932981340853161364665052416844589729974720728976311874022840324403142583762782516134692908065276501436644912096426049209273467632065268032388941599439615908317799199426516567948809560549100617728*nl*z^81)/398041308042862490751278300016450577180420014322400301079634237830095580145733764523127608308751579246207300380992004855840161889543604678416731478520988852074321099749014306051500850965363540469516291011545348988311705524116839863678742160431018701171875 - (198246637030121731526323791220699011205809072917516690464002181015845738643308634826159049173120175199683903250754825063325852000342319413544262229652980283525226026886065522051383296*Ls*nl*z^81)/2656302550784564346410132715920690844807394871642472171809738133662878314403011871910432819645621003399384426269901683219306152793940278822748270366351606034754682116891257685124975390625 + (2490273192214900448149545825783234709921707371528192*Pi^2*z^81)/4186153596366094299539140636067411845310363379833298225 - (3688170744189168812081051589658012674858564909531136*nl*Pi^2*z^81)/37675382367294848695852265724606706607793270418499684025 + (1410120720393488362485586537816101194746153664512*nl^2*Pi^2*z^81)/113026147101884546087556797173820119823379811255499052075 + (352530180098372090621396634454025298686538416128*Pi^4*z^81)/4186153596366094299539140636067411845310363379833298225 - (15920051713755553951176966908462777425965025708005217153132372362597228385820273095764421801868101505003738508132614667334218832808987899529226964278826485983835699253653625047495431028033174948007879773109264489984317077987065351221892292595529686454869390325922263485458029251833298487812353379463031233938117760313920152066688118865686292233634537828903392973976699166263827964527787364205502518275663861985347667749298690427609939091575150051130699*z^82)/5136011618885047079872496091792998764517371653770771928766985086217179410693731251516800644031867936854348296475445673097366389402935368027603065689135143540179929642395092994553883072779270028478101382673543770740674605377767354933995993937975971153992858227804517957955529388277527696724669932327785445661619917044882777587038413079978908047219974280244855401639476371367564308119552000000000000000 + (4714280097033567012238270492063705752218285664709975350470945112262865033463224600230469280644998477784836781157282345548733692292584970755508637451767270393200634480189576742231889812833080857394675712*Ls*z^82)/4428351486464379806682794792755289436385017002325023119494412394091247431305510257255635751775060998036996800725863586806700427691610199744853407870005423089314693601111879013430686661312381266903408203125 + (504525930346116062581985546165918047368191929143165062781283354861091748254258027830055492993498123775594336051787050260920011928650144845529876938064773669971293991248496417908833019251710220545217188534105914678409568571400242102305241196210657681211392*nl*z^82)/1089773674970143895916317909054705632249490536678433987686476981003679307534671596832847841477653993261948992514645809965853111409747371012847570069482045538081092241679244952359552538429918106471834645230279001687544070941347840599290844345363015370849609375 - (3173897918933399870921470184387212581653401135971116064144939946427878075395954989043573004793954711012433876672409950025776869968158810729638634915007636165570972936092637237746860032*Ls*nl*z^82)/43548102465795464751637200619983194757053789503796696682980341179405519389380624108542342015956924015130085398808930509108724803530311842377287324704679298396797069874917938891258638671875 + (87461738609021221511251764207865061957534713118720*Pi^2*z^82)/149715380257899815162577712695046282058333757522651927 - (100763687105040767602714989443134356628621911654400*nl*Pi^2*z^82)/1048007661805298706138043988865323974408336302658563489 + (114179815416476790484662877555959610910619729920*nl^2*Pi^2*z^82)/9432068956247688355242395899787915769675026723927071401 + (28544953854119197621165719388989902727654932480*Pi^4*z^82)/349335887268432902046014662955107991469445434219521163 - (4107578870911616777640334471612999287555384044837391192637119671197934222452481862808295530553214722991832036308228376943566473797610438545389849829391309524407538073934289686620635722019698875359276191728934968599732905266454985347338631677170440832133364688999050445724170310698253161585798088586267092748105491514619865161004313802893152384467652787661320239658687140728686408728306328515792214890838179279201778326597429197010940757679462609261049099915907*z^83)/480995223722996747226816658535089383831658866943493445923483111187062976998553212358766454319663214132321254287220539004773026536639420635725999296084432321979306904701758108887286549424802968263783402627537083700304187332961037086280993607357126386216592887470280753015220165589412747475536373268873778832977377988755463604354411109602981315977269758589467700310896044344761862127458529050624000000000000000 + (99172417558226334483785244241701343736818399073517935348231454373179187162678497278902135495822625686950600602034119402934738536420401418907724557024914120831569917975283419109954201121292179797328072278016*Ls*z^83)/95399976072902134175367448220327200328042421281087973063268126205907743412614607472058161000490139080711022078037279250576747313760358533103376965743526829613106444248753209586337282744652629632900122919921875 + (7025286851678053769997292801566478000335400643707655580181597835050111971218100791954558744880069308731358821220536408555601857367374886543937510651897268930236837398083498652835715786906886491096367711174233458774179428986128433608313635086943533600249741312*nl*z^83)/15381479010957047898095844744156722250878093724193329811650541325292517349040316344856233790693410329655212957555768241303210275962191884857438925452764911500370290796118051936722585047328234123680411775231796901163464706396540485192411397755550115950001708984375 - (43759484822817770752309557275683940939663171999138990416667009615196507059729410926218780687460180731190698273807060925709924545250040622833483265417731516280737128259122973836880014999552*Ls*nl*z^83)/614654436448000077439513242971367632012861584769846637799567734845887206203555479939180200239497940244862109144285345144719169324366091461598072961591214357995923663792820206660459041560546875 + (123907935689960613033956154723727369760204530909184*Pi^2*z^83)/215940146057344037519758569972786697421273517150992625 - (61188963081689912020730836082238755487001113264128*nl*Pi^2*z^83)/647820438172032112559275709918360092263820551452977875 + (22835963083295358096932575511191922182123945984*nl^2*Pi^2*z^83)/1943461314516096337677827129755080276791461654358933625 + (5708990770823839524233143877797980545530986496*Pi^4*z^83)/71980048685781345839919523324262232473757839050330875 - (4177992609571610768155709260356377685048843937756786333316837718117580363519061698393059690917740159152810931914564405857475086278681328695975249835225285201874694334921467921770284490906712390099163113793806192422322794873440714063866092055132718090085666757206547540265302001360204334746999714624170935488576861478821524652253597711458750577180898968925346801961455564377147916918371633788290435900009610790874268676021412170157535545710088843372346409269767*z^84)/82250183256632443775785648609500284635213666247337379252915612012987769066752599313349063688662409616626934483114712169816187537765340928709145879630437927058461480704000636619725999951641307573106961849308841312752016033936337341754049906858068612043037383757418008765602648315789579818316719828977416180439131636077184276344604299742109805032113128718798976753163223582954278423795408467656704000000000000 + (238250909420264876382236429180519757710123692436372292315907557017302876219117489580847503697456298579348959727887045251732762691803999646138160502824828234778215510132876422993008574448292178342138871808*Ls*z^84)/234167835230491247362217595042531174099269566227510979536740614152939969103128638861212962691433821994872415508191652554189365031321449516699501634127459081033643702132433013221250080374699630910407763671875 + (349878359995520625191983132711734844915616527147097022546257772763847705191706011453145418273897638827507081306569790150674807062938367776122549052708698331062548601385278256091248520485716447748805911457224882669756618569702511187336333782578396861525131264*nl*z^84)/776384735189557779834266095668373850392427545055681528851553632298203111606399686974266988765753875255056270584887485201674959705147454892389138424915299455836069036033807146893080005736075011999935096969124036917743499037554660987754598601398097966682373046875 - (166013869199282756932516710690959299524620088307208928062215331082592446643181368156460295698835448421034103178888464953043532170632463040005873059839284785182820291223839166834606604288*Ls*nl*z^84)/2386528137232829327319036557259293255907482388315109451892818892827785376878177656746047102282158289878297116773902130030372996439498815421923164531549767891535919969204951933746594216796875 + (11411404784279689985334371173848737817473521295556608*Pi^2*z^84)/20242650399183251655043816858024935666065604203459105025 - (46768052394588893382517914646921056628989841375232*nl*Pi^2*z^84)/503919934333346666684660755270766423551328889446243625 + (93536104789177786765035829293842113257979682750464*nl^2*Pi^2*z^84)/8198273411669216920292745827500098944756569702400937535125 + (23384026197294446691258957323460528314494920687616*Pi^4*z^84)/303639755987748774825657252870374034990984063051886575375 - (17051619507265993147820375294980363018554537861573499110826155795366261488031575882010754149794985936398589613900540864073481604710779663408646945212859083627436782748826035408347233843356603449348301041671489831170833002765571373480247798051625075060248188974148653199329466110734546156475059205085966044933742915446524263892419127057657953775298466655221597152413999109823849013759803244541204772935229437320373586182038688619581917850782604065592377838692360233463*z^85)/121940098312706001722129470079689610840733613231780082905783844058784442868053921726277356143057696961784645059821187394696157365586570335868038490722445905581805258501054367969871427990225272785412669284852721320091892898064675680562573853243598042840176636952359806035701382610192759597889838155366691708451406599933327465348243323194135200238073750064393043975005430024234729359542924088098947072000000000000000 + (12503458227288022142049132900465856089146493330759503599526740767328300844873618590607112410008363142895033288636560931220170265668969971548063864187046070774583273664300597090925897944690612247665311744*Ls*z^85)/12578288215137443613933572536030382071450702735400906336264461798797363781195809623698468120076409344468161943615466012540777425076118947724727318746556247863619725953747678187458740301232789408459912109375 + (22699762924788617228674625858106617529651505806262599148897307746330332039099487070350679239653907522206243748421785353180297355293958650411609498445130526980989849841388851096893086473057195634858889857341124629813207762031840209071153389314763757082082018655731712*nl*z^85)/51044944578011154243051668405925201668512348848797375679617403632177725413460063444918010989078523621796052195506130459007160350492855949281075052692110879612663993332457492796512406897447203851775559881142351013089806873396693143635008127273985000423789892020263671875 - (61663342094742913250621216409199136341666909176333426472828454366721168507225785019715932878450479149515240339661473978862129755481365488520337219858951299060795593208918883200355913693134848*Ls*nl*z^85)/906976855194004820151187629408044532296625461997153112306009213447592974565658189074960901353400343002492118110846934291487080147160200253775744720089153657078102653308405581416330297502724609375 + (150167831734112943942510412876765363986627412858241024*Pi^2*z^85)/271087412795152158768223468884943130043458297557722877665 - (797614518573340267609660997454911457977225185329152*nl*Pi^2*z^85)/8744755251456521250587853834998165485272848308313641215 + (27037780290621703986768169405251235863634752045056*nl^2*Pi^2*z^85)/2439786715156369428914011219964488170391124678019505898985 + (6759445072655425996692042351312808965908688011264*Pi^4*z^85)/90362470931717386256074489628314376681152765852574292555 - (550599636670541842139302449957424291082584464170737928155685398664835609462261730973083883593859935926795757100524783441941666803974518605201529116289014163105010488734926324969225415347208090355824327132316870250272902067358222848099620538704250818591121815894962506877983908024143747488207273016673257176986116611988098444905227922735424258252918973535674937539724999618703583571968101857629285190837306632135293320398570816603617371649186344988898375366848480939239723*z^86)/661814286602892757300125798576458658352974150120770707169839911044347370307391164900312338246473863810474770002927656990976863197872023843578493461612378095510813158446524772876853122094762871787005872550955198686490364857479995727968646468568166987067718674465834289609160036498115247829691552539186335135889858559828841020478534465978550944789789245785531521482670749831763451947489511509494603972608000000000000000 + (9425120084857077911829495405725743167358174048212021462437746069830653516434012829114608904044164461591395696881757038711447682807058858976068725230900229416899806310668314034868367047222148764990051232776192*Ls*z^86)/9682737308698076219426580895825000513769609718744854797895282921046348291345596146342784336780310900243100311915362063636791821429059562800917770250062815673587988333314278458935027623068307750675430166650390625 + (354520712261071764574822120410233446882499678918821696941755350238378338149219661044882245159114498203086969457589657902555231505204240329238481199600644904036870612121970437321857333939939835661025792955810749765946990789946793381649283376459877230537230833598595072*nl*z^86)/807776355515906746292757177394230284388380689456860176064891223059903943093312972995780059171355799391740007379117943558273001081365241355522376841594381004971257953402160665075972305739912573201663782491193762466058385669395421576872136364473744029962206864885009765625 - (11777340350561244642046664230685420197013221368648010443743337886127699157869458138031939879676476472832639829265904710077003109279147269127139263100220419250670882042515070974559785528066048*Ls*nl*z^86)/177194234107861177132417879861573558065875319946500943962243966727142913032666726689408094939499613379776764275192164959579072199484432270844846901291032469667837951618698359068168884038861328125 + (154919173557075709329590592267926000083528849555456*Pi^2*z^86)/284547025579975718169422949559416227442980655163405125 - (44575799938592539005212387397846632099505942560768*nl*Pi^2*z^86)/497175572167210320757563175603815166631142023856938625 + (1461501637330902918203684832716283019655932542976*nl^2*Pi^2*z^86)/135728931201648417566814746939841540490301772512944244625 + (365375409332725729550921208179070754913983135744*Pi^4*z^86)/5026997451912904354326472108883020018159324907886823875 - (22068418967073971888869352239358503755862853195195123579454259241377096557582727742967810095314930523432126762603241624701488739573650222545010442324920617173192979393001865235286429684265191745967313956175650205003793706543887217521374304401774215740455696838481220318632879414202745712191848820437682810420958828436166965397785620016471927361165531292809499867640109567545240964623734846099405382822713910292899562929426608786308325372981549270453369704469598792803546896431*z^87)/9642854069015369751706951422358216146302474167447443628840617670156174730272897998188395386144083839071482321593503330169319867161330730455883537887124734155912686107891243155944041357042770417687175320504691229975207775781241822645365764239908626310983022147091009293758121828842958597293245253739108394314004280987889103502692531572609661956496783284951160620169525875517389629438892194882113829498519552000000000000000 + (186861951824719661957486961417582440171761274996023619387110566981643651900610075204331609337085377747293358376627253210090879019282255660657540588671701824478229394292349174072349739517205782508176142237696*Ls*z^87)/196385448522179277913259096375635535829778228216042778526637363920510993196007781665991183382205909825104015615902942585239085113648383908932101351581637778555729985144228419593295370298082581669880352099609375 + (204810021268741488676029994978908248105581487810540441079308682198989944968445803053241869816150161427790985353137124047263392110053593705194133955129973729102553390514637234494842999154112233959174886820125705177998803476619784902834506506920301815832674384364609470464*nl*z^87)/472787919608977635767359330207366853397071190235550944921921431861391561569615669391594126750958814309012753580048760905794121297942912077125079824798208764067290708046688273009860342396491194014560011412271856588200626075414862141162871340615506881379111372666563720703125 - (545990933535664665001212962763869249430570124422822304388079925301361475021364138932567631943082601579014095746210130944606260502034412127691805704977046241521772186389936813048487685225348857856*Ls*nl*z^87)/8400590970283584170640623951014688898666773730516868385255149603160218237291034816057949984330878678133853576531593711593415687359217578527560932269598107653055751053929198463780509174991438447265625 + (2768084101104730127077779073164640039228336236396544*Pi^2*z^87)/5172004029673121336771061645286848829428061198426695225 - (820633169361301988571369033570192915536806122881024*nl*Pi^2*z^87)/9309607253411618406187910961516327892970510157168051405 + (1461501637330902918203684832716283019655932542976*nl^2*Pi^2*z^87)/139644108801174276092818664422744918394557652357520771075 + (365375409332725729550921208179070754913983135744*Pi^4*z^87)/5172004029673121336771061645286848829428061198426695225 - (1497953207185133577405461773793442127956119960518749859997411980771229729307321871719727142006125945798750607274050014094474308596158197838443729542005845121863119159596563798866085315552541279167717588235677037650744319303860283336272982325938617292796185510924229992691240252838765740100802113526658576692040919533721178218974898420580848429949160567442033631610402536320397977479291171259114056605151100687872939466582901964822280754141414372838868646742084798250602206061038513047*z^88)/109992140652214440548341505266465538861549216628509340706958874153932742053631917214543758058009562142417413963559168711896043319482966464695159339729125444123897021707527822617618678367078636875308863262167528965070285114395209849219338544915884777244353696490919718246144217420392776164050742138319498854148543975499331896457398619866003079634328382230990768925383233173573154477599149954573540079102495127764992000000000000000 + (3155339212427555478236686226733686831577519870918625442070982566978719150348952066380870002645113153996210863353184635617259734222093450752973807367943333503402655046366219532321880254616140188854050174024024064*Ls*z^88)/3384921054714994876996219503948954803429609927916206810335072932621710415065789484174634109356520158816331716250361853450106939029167508667303909043812711647246118166038270817884192712983412148689880708132763671875 + (2013866511634060207652328781741457139386424816562360994382226356226288868053674093380323772514438110307292634399063702144087393264654009897203306035372381455062184703865434718121816910799984316558830503077707535522404171355916337290898355796555690678517939236090211729408*nl*z^88)/4709338905064563085373438828184024934399294135291602557343473472838119161956050523641358613784798134073168870729155590765992187394045473244311088451592834261507324734008419091733470116582218787224924336262566856090853746972357471468445926383293964200554103674613206787109375 - (9905840908006813167279929082773082015183862449462125563139687742185194786030928377963019807362669753209368429449439847622729504072422885570767724548953031965858655589674581681872525784657166336*Ls*nl*z^88)/155822126774812082216587494050738037779299603030860180999906773441692254020305644987055873789678775794610272703499384474346047523517040841660876199224384966755175438862093613345723645782657138671875 + (852300986838987993003006476525489336006710869222227968*Pi^2*z^88)/1619643576943542908323843060025650448443895114572594693125 - (7908851804344138582130839510111526044415214095282733056*nl*Pi^2*z^88)/91239921501152917168909825714778308595672758120922834379375 + (25067676083499646853029602250749686353138554977124352*nl^2*Pi^2*z^88)/2463477880531128763560565294299014332083164469264916528243125 + (6266919020874911713257400562687421588284638744281088*Pi^4*z^88)/91239921501152917168909825714778308595672758120922834379375 - (1478431294281990057883977797689389859893284170405687545075323682467184333443007088143958974562398950018584610011811881619737077727287940951457310804323135504071828928862968759779873753197858447198378829971052870813819051632160175672426943134760208999782596088966863957204964261786692655960584297840973019074859606112384862891029200637762917092534085908201737735137217897814731825602315086599598193143962269756747860542156350810252137073231209762385271060032208098570503697829064772009338837719*z^89)/39491747290913258729465740988059658372222024904711701687819958533449299601850576466530380557166997090057123532017713971644934309208347931005041631939069398476854239357091712793632442569349730935388015264714461903772562044244363315376351101234784037547627364748934723710566943942801393023634247198841323080979118597605311099883317592493883940984128021432323115787293096735919044701175544326486378503680548566257348519133184000000000000000 + (977835951758426718080893520725053032142021384659254167656084792028521964311259587977305321457994092632185509938824279087795256280859822254929039037395277265374441295243523684969674140801033119755238299070172861900521472*Ls*z^89)/1072590155940818647719988977133800733089928587470920782963372835301740252580113407512728689568599429629503936644591331178745520609759196880895595360750276572781148264134035587628077215930316113132247493862473816275732421875 + (6859883625775631234682932020443001533610898046428087759815195737172921666272213998644444546739759529434007142739388702472991883318210483165700641802937913332961246989181167916069847135039640950162284138276578339553428351644609571428453038880942353107896283408722240607810414968832*nl*z^89)/16248357111320597489845636833659587273919860035892565411144369760982995358758751243512213099419506318637605886395985055691605102402583247272360554072917329567418824301240512232798794288411445479579308996459978404845297634201276846728564137336192298056269849375011441027202794189453125 - (184737551744467957012606907090203389796740840765129313507257908650092992477703831353823731805040595667581897638075745398352324109976610809324415823930827656130341763568002507501381217613207920101556224*Ls*nl*z^89)/2970298274715922431967698229355410557779492137037669245093395195560555085737187567558510727301173182595746362955607088186475270056692366097103132503321858273637904671868261215552134296462993458351767578125 + (8415630420091903830823803633225562614046948016424747008*Pi^2*z^89)/16262153916844803491865533637687667728237697249730950331625 - (145575197296951215965123808028959054495396453187732897792*nl*Pi^2*z^89)/1707526161268704366645881031957205111464958211221749784820625 + (50696568795734360426649419477262425385824988050751488*nl^2*Pi^2*z^89)/5122578483806113099937643095871615334394874633665249354461875 + (12674142198933590106662354869315606346456247012687872*Pi^4*z^89)/189725129029856040738431225773022790162773134580194420535625 - (1895120878997449443695052224205841918010684686059461781240003729596041784941215506065448658852127396396496122389666699317503196933509084452617370784977413782179428268699859040573721423354944712565748952197298542938581626490953771882224069018129140854873280169610677363814832898738510143212880268792659158300259838451122731141519079035168406167923147419708656003675755813272093903405204593690420517748258927531196490002468932532584558634864490184706877346250993862327758936338750328629060154548921537*z^90)/8505214937552403993506004679190232948942003367224863705092030815860765365936901841167624370478729644528684645302661981770193754080390310521876524013733054985445680068231605261171685744743508465156292025216263270610433904616600874529539950561003942880047783129057787520658382657943781781385608870276348712946859518082952652104836429802460888474956254471812852443387932439927151802387360563947037997672540651946958478802228871168000000000000000 + (9674821619704171931218568830918656962712959768286068618224046672553138770926302821651952613523544269367623431298363565938639829399962954659217824556151406582608513190939849877615202714232166429992314367516857634689271201792*Ls*z^90)/10827496546284054545253226972873891368758102093020707852567399404557649817444643413498536407878641108936612905988793111735420944093593546071411310087374533152661402281306314790975578981913823880354071503876729323004213330078125 + (123123499040248733630436656113167997547203382048308169884714641331351530138527354963036496117508813461544947539903690120562456681000523685152691313014639263624825543821200969860032273058385778344928943331659880931747303192022626716878689510807787439082414827969935728095342211629056*nl*z^90)/295357033080285026098798977858818486575315680104329553218759230625023791038072679223521585231694724480640700924350868527884341169292802750763764779740491028763078526986046670441700313968499690191666369217062143130611829607181900211783295233338138028418528554347079961241090140380859375 - (266179684759735363590818805039457067621249180148800188525722147854412795960105091849876041004902730640211855997815010531508707748015971132626514454158635664741906559140140425531804964149964907310378647552*Ls*nl*z^90)/4373437687368429137117148413487863260063312227616875169972372314643547231805959569773898840871025963965639114710104402532833839650069021619299929288064830004362726774557121320405191098480799169560534833984375 + (133195413219789168353411020914431169279363068236660736*Pi^2*z^90)/261676970216901890099062655518249133277662963273624588475 - (2172656642043021630978252242837364606756352070927777792*nl*Pi^2*z^90)/25906020051473287119807202896306664194488633364088834259025 + (748288838313422294120286634350736906063837462003712*nl^2*Pi^2*z^90)/77718060154419861359421608688919992583465900092266502777075 + (187072209578355573530071658587684226515959365500928*Pi^4*z^90)/2878446672385920791089689210700740466054292596009870473225 - (185732182961502732574603775566803808217154998101993796217884904677920333240063379543823274509140105616800515439404142218973259968581827667237531434224402357604057181380706175426848760386712082578610243833811817271588569555773617808928448194476309337407943289923567016516078929430279481594406493476974275768708408609401168917262083749244251785279398689377868567267630303393997527598680084782594581667728153355719807266961274778192024914353894991960573772011548942371397898604738222770244753864955919*z^91)/303438832108615344254601181023030045490497211310450882430444224689211946280067614389707506080356041758247987108322102193206734615553020655890936506844287969117516449461712896967880571922176112239467770637218916744209757569598048101821867116827277807954736624488727351960153180549680007097499320762535293444556304585838654737213912300617374084894510463468798341286415428071767206779317189934501886398802102666347826291915249156096000000000000 + (27615241683785348701505559829099777056016085877333011881416740692181316243419029228394387428452660914099557925877483047885747975457643306954555549801239148964205637578753921198132467866512670719134549005285810359379165184*Ls*z^91)/31586134333621272540249248257633765548664301239229200827972228569406750059546682557975966501255211329306833123268184585990173638235664405867798912595068691916748374383121333554167649396154808949612316649270795571359556640625 + (250790856664252301287383324501398047524995572601385063570952921047364616827676295844093692967075713486813090910816307559601628916830305416207481329544047034967831284829029921021932299513371610233304925575616510839049130908022275189162719431497616962652413382476595245901929326313472*nl*z^91)/609232126742152006156923758901570718586484739326330705093408854839497767697055595617187559131095251453165980715817585764462061041302881230514091646979510127329000162452690973408899209923654934865078920546885981583933060987205758320281727226362207558414551536635448007669993598876953125 - (19904219653597405758437182849227334663997351798820737017475850630913321768218639019544962798159935839242898314015218584385709645377790206293505697475264998028411788753043336020439759193101439244290752512*Ls*nl*z^91)/334113988737286485167739731462860882199977844917421147106672869515425586686449464633341709004436935088826130463619519265166470656564445486653284180214714163226076801439284969229790295662981823645247865234375 + (1230804936767713138348694583632585182253357517277717594112*Pi^2*z^91)/2457943536329224045839502509312119855607867019804102962582375 - (103638004106408987735659698857577061489841488487514112*nl*Pi^2*z^91)/1255975235732868699969086616919836410632532968729740910875 + (207276008212817975471319397715154122979682976975028224*nl^2*Pi^2*z^91)/22121491826963016412555522583809078700470803178236926663241375 + (51819002053204493867829849428788530744920744243757056*Pi^4*z^91)/819314512109741348613167503104039951869289006601367654194125 - (873158685824960275579430067724937024861398152330230118164616050101586592764688553458212576211385377231594545769025900826390830105379324493926801185295475536889651897558304718984574266552009713943171031668423219481011051123524706983486047200619776773536394142566246923773424604084843748085633292834433250309564114561304204999633111998423696714306386765184996694519424500372537068343774327374753692946589828076722294101376338919713430138886940244298426686383606140536944675159596605266702637835816061937991*z^92)/239628567021700048872042370242896675970867450695325988556363836464078551483684513746920365667398933579374927869007292668797715285148519214329846664744285815711184306292067877561561997056175266971991991484910459853032591671495633722496665256531365150038764393363517912373340036477783245729187146053051027628848343931884661732405420839226521413784248245244902451588596511647116247908971554715154391104810530682193343262046916163141632000000000000000 + (194064406864674401917628224800778614770124324980765769396973953127371351764118091941564747297881747924809919679956721581056114714070628267815165810063238981334304243993036913647581589615315113920474062895451450110340235264*Ls*z^92)/226371865450260560125316655330197013805526328418921499660741549736950057141823360161616598869762847706485687557865766986708555250749958152208856327345310024724901057630158219841969285599760161196917751098399748107688134765625 + (11150067281196835243365432531798232026854426240897961077524940856241891939588591590333307423418475948190079051631525414409069938088318651307664654059047579790779391759901896638031749149999520226143380241553362673013208198482296914200151806232605697999392458037896703934453552211805863936*nl*z^92)/27426173486498169475430854112412209994697357892268671465532217188916964615755210825218003680962246905689796620133091625584906100542183032194801872249600855799438409269753412927062664628304432079738132162123846946170096130932946877983100077339633109435661684077827219320936944445443115234375 - (9432844464246784888134797165766167939379137171562759430192875844765828026274188244758632049455009232034598615374305910649174265698667006638825846729978273837509201832772361955372517409794115306936013422592*Ls*nl*z^92)/161731320480846242718608488384901108805174408843722507162218149817961304152914075702985120248592344448642365410324435878798358835979480915899132167655547507328235647776644625322754100552094294114730185087890625 + (574877389767316557991674928559759732504979513209123766272*Pi^2*z^92)/1166776437526197685059864302151996835589389318771712716075425 - (56846006468994064839729935038356781279857604313497993216*nl*Pi^2*z^92)/700065862515718611035918581291198101353633591263027629645255 + (95780971304118053647396689196894323976171195136475136*nl^2*Pi^2*z^92)/10500987937735779165538778719367971520304503868945414444678825 + (23945242826029513411849172299223580994042798784118784*Pi^4*z^92)/388925479175399228353288100717332278529796439590570905358475 - (34641202696288776495246237378042764442303948180088135763292243224511228779405694166846358906335205273562865050235805766403420140671230992904532991797712314178078273605089794263435551902997253843257302673921626796306344840671604962412852373176643318491313490490477944423606584848850762269602094638287812805117826692527137773270337719649682001233260191804752429068516962384005987979983170632927874500147881012267738119068793274068371817854308500272776185868312732463831674058395086630659185025121208701673509*z^93)/3463019291152310383699192963510248736611245739080840092685516088255070679506150392213558832870797491727740893074686035987786337024081826065153913090498065981890663523188593843470315312295694180756529425330318903682535518349356255086403420481485535071527949942801807249782462462646674002795994884895705173474969615531752530842504146321725212689527200447410203171344878619932518679458685693948037652095326378891052186496678014228627456000000000000000 + (1125501995860169773544160033136957779714647111558407346292580519987033232148050848179031823865873058615381716949343648099540823905553204932372691208347344935090675533281027093352472489676463978305806713092409596526888747008*Ls*z^93)/1341192450140791060527413732117618866740268892030384368957726816183435284786501843538180064271390635336275417681548791501896924120034698299646019745884578748638929922088356764870162111456643535693566460808798507605765185546875 + (355260110347177815172824755239347258530650453638509060353569695765962772330647278329575464850266536780134078856959254411272969967658569214700303280531676322153563079336727801512996685394384017798874290204317620557797101514117484649758335965909678009362823444049294255758526583440146432*nl*z^93)/884715273758005466949382390722974515957979286847376498888136038352160148895329381458645280031040222764186987746228762115642132275554291361122641040309705025788335782895271384743956923493691357410907489100769256328067617126869254128487099269020422885021344647671845784546353046627197265625 - (3079050872046817091020580089199782293805575209497706027749615154066533846167447196143991447316214942669334153520836376593651543682492839736167358253042704161457738175636985683577568385879860010892140740608*Ls*nl*z^93)/53910440160282080906202829461633702935058136281240835720739383272653768050971358567661706749530781482880788470108145292932786278659826971966377389218515835776078549258881541774251366850698098038243395029296875 + (4567363507122521447202934822698504285965711525680385097728*Pi^2*z^93)/9419605127791276836548158734855264081978160386545824997105625 - (2903731843919881958644595803451497161033097015955556401152*nl*Pi^2*z^93)/36332762635766353512400040834441732887630047205248182131693125 + (6776503719766352295553315760680273421314112055905615872*nl^2*Pi^2*z^93)/762988015351093423760400857523276390640230991310211824765555625 + (1694125929941588073888328940170068355328528013976403968*Pi^4*z^93)/28258815383373830509644476204565792245934481159637474991316875 - (1762328176293014441945493662713398234226360916313962664557484298020768012456263592672677482543513460562589136315360391362524593821532551055784245060433535799199485327495824200782022876836905285192441475503775301245721673041087983591240941103177340189586795757646340262064575886321437289189852731090777939283792051011431459773765843257007449419963052489870492530236404450922212730055778880938545689116655931896543848558742622405783012878638863346484040202514175126489150526972566800185442005350568642609996556030013*z^94)/29589130842976297992891376289106505634824381547403163120281564235559375189731385277051871921698103675729417626531827553995866605055715410559258339940993512244671682601101905463320753756802431643515614494041549065724900028082781784770475993061627498826129315949612486274780609706441382207880331678081903543242816062100132250360439458121002876282256870832720502421432092476740647215111023389627857964673922015416932314254534031764185891733504000000000000000 + (19442647112317447408598164313949449794211220887903676745112236284000825952019304380412557456350015666724296840026870988055101638345176733070597728433867552934949564216014306951713955407785105002814112653790137045061807898624*Ls*z^94)/23618303926947405697089136857078352100114096871712371546964792089244466752658752322732631911956474805248027390803444321270993351702455006227099766163343326474258602812378651398387322856360609213667556894952104215497269189453125 + (1852998772766318996121369326452267464863417454422998375613533352724944414488097608772298707609805541705988962360323223806941572061410184309690407480031089787335669684323869596190917317124177889215792035911456687687243047390239137869857894478276321492818994424358138205511340565748252672*nl*z^94)/4671486163260355686753570559554904228783187489286313801698956551617477839318354489071188082329190673999175785203382757380335884722028673200914034996604190048600995469069676564892790928639941295369419034575939099740083187205864417406475303000887834312992281674875757137941164494718017578125 - (2251073139932870644106020882139392507200197308976226094812175243834989729855750384034631859638943277887971285739123763152699218852566029308076744276468822319675033618856627417318382583237449675247710109696*Ls*nl*z^94)/40239707614209681753262120644614995807800667072276594270061224422792803855675104375948968259853848618789437855022102370191688933137751873560661194992022892617924023524106543773312244731372136573052712138671875 + (14678433852356091721463542619424055149348235654664814592*Pi^2*z^94)/30755873868832598141790484949142317898971070739483941732375 - (12098333937851411651336794304182714297240124085676015616*nl*Pi^2*z^94)/153779369344162990708952424745711589494855353697419708661875 + (11972621413014756705924586149611790497021399392059392*nl^2*Pi^2*z^94)/1384014324097466916380571822711404305453698183276777377956875 + (2993155353253689176481146537402947624255349848014848*Pi^4*z^94)/51259789781387663569650808248570529831618451232473236220625 - (1676930633601762878879088635160701334235906104593648041104904449948521745422500917775172231226933715097617363612819549024786544203122829814835988765798505358216528161256181682388378361745476145494349567521077703826385966412788898392310541234583435258532704395256056441463205923826784731927376083507382829467002137853513247150494665206715440077143917291621422060020223817095840404194919302129934006810160242325374062788464718884335959244007381973480399868020873014000912137505342780038417157164588161213465833242621613590099789*z^95)/10262328379897728076866414723449334578774975505740886961910709859367541231779640530042715998888327904444586319604330332657699258417251681872960372389536973004703586306439171200686340470315555911343634801771145021106630923940158350422774759919200787845613041385500674671030334574533846432079834075524362282664536398887261312852035857751132382923803154003088655581984304316383957677964621437540658925917214780792693540890189578866473062074084618586292224000000000000000 + (1206948759334039405804061447139603184577137532663477458374292941690792009904714161006885927061855112554828104486676198078902823148851117949995635764579234022837318043081159774658797604848638393747998252875850102387480639012782211072*Ls*z^95)/1497145879185596903862630456622752069395699270459465802890299679330966463592901089400409944765004682005557481751163838389177344764020560637164645975210140438355912945646639352379983257250874112330085316707722766094205807704735693359375 + (8822671822858379090182535955272117488204989578902470377584162966536549648499416925530378290827806042728531800376687047613916826317515007269414873470286871070061836118799696114524896026014535829668793806323178776788819100567387289782885689693751059845473429888974125224473596810889143302167199744*nl*z^95)/22514235297285822887446942609309055998362631675487745164263528422954963344303680292741175671119679302145758845513066145055750368618233012553784868504647492787149268915813425712886288281978239555420237840200866384609620690626643659382427732441067339610455352563901985381159537105326918911072998046875 - (18356816056039370657474344237946610813025147225237412641051461745109709496410444678611606575652975586283821811067465640668425704959568186567497016367761737726599500588262051752604195955702500485580903678421762048*Ls*nl*z^95)/334948769364177404297268605145963881495882605783928618649284945569052413571272779999885774309334094029156477958216029801772825896834521652115939635192480915313824894258314821738223524846385988239527489061831240234375 + (7734313432807532832027282652649216661075824007270367232*Pi^2*z^95)/16461879558240893260966966459862534835827171284281838484175 - (56684376079918365624199953125337022108147815421705191424*nl*Pi^2*z^95)/731805373089072436782986054442979957701771523455801728978325 + (203534564021250864000717964543400438449363789665009664*nl^2*Pi^2*z^95)/24149577311939390413838539796618338604158460274041457056284725 + (50883641005312716000179491135850109612340947416252416*Pi^4*z^95)/894428789331088533845871844319197726079942973112646557640175 - (582857437463816996329316081571624652679854041139967924282336214286319041072984580623634202083203819642160651534774170546259342813932099388835274966786666532853842040747335128657995277497011276741763953292984369172026561589132910173119141073638149559563098853790014085292098580038011280440975542354397889843414819792585519064191766909259463035745589756060635564176836958585920150068409722039486422966312973140373739212632792856059089344858623072117257344614504796668575565120451223690990907759754147694222247854876947081568395992585347*z^96)/598966091254174926433995958404117712546844093279927829829590926868273977644094317830456621316572684520106973950247655700018268590340237714383178582067478430497595241825856349740397815701650103592421498520930593067719404897324095244134067014460272290215733496794101795522815729095308406473098469012362375198653521821836832351446504488147441113657359765817734976788794225326776943996566959946722329191164013963792447543923014108364395368053978991452136180547584000000000000000 + (99765739094885150747164117509965329836079313187305073756053991224339430106145550762504495294401778263365794090766033367139489815266973431811681697746341958151151941955043635109990271288427833267211360387773341359867319640975912992768*Ls*z^96)/126104957541986823747687062275877237020474174633099540531423145842203845323455665299977485072628968249615874347775865439027924046429236982053411125423971657335195127871975179265243194565210224629974986934099631339295802586428785498046875 + (969192211960966528581028045360493548823013981409276346624233680628238799155634445645949383436949267283913249878315013661450884684835417668337483486416816743053113106594909301511682486183810111770529446701620853769252837298009813533047359982479607329845872265207062006227612496252238217267749322752*nl*z^96)/2503220880449278702159312211655470922612177779371827356261400741000222751280207251220275680669261465205707895128279755503536688716377980650624342280862499650624318777051765630570768632113507186462663895551669194014363109372142800035608060885976501927055910356136831835238604352113546063390685693359375 - (10581644391060793122149858974315450558779760574887161502622083126589398822965299944886082590561570454758156308718803883847909619548597556434793737899815136819916152910803201017135248583428554499009084007997505536*Ls*nl*z^96)/197041885440983747175113420799781656450774808387211297853791209969505221839306470771503196105508029817782575123705152830816104491638947389658324901282347454028972414367143621997232455119418396411126692038051602734375 + (7159819166925432746250197310846244505866749178841789366272*Pi^2*z^96)/15477419878022303823932480348565983022882234668962687076838375 - (73388146460985685649064522436174006185134179083128341004288*nl*Pi^2*z^96)/962162519172154741690425119417144918117851237334786381392594875 + (3579909583462716373125098655423122252933374589420894683136*nl^2*Pi^2*z^96)/435859621184986097985762579095966647907386610512658230770845478375 + (894977395865679093281274663855780563233343647355223670784*Pi^4*z^96)/16142948932777262888361577003554320292866170759728082621142425125 - (7458446551482312216056569996953834320619701607326702860703800547388489376878135404497811277326751473921156997473586947924626292130697608656244565870601086597766623602857651745998674879203966502605083322010732133980961137247545643067239559009143506782510050572843978074368039100379154570248572863152536493202120911833888452441955386040284753766910275254251820836187883437791106494443354217495045135551826874420647195710655285844883071968011181157055113954172758771475421652572125448600892909124195148624590871137702720365139178931265531059*z^97)/2795317884013811516959253378762042289989740353834896606387818299593582602337996653373174869093813398463770882839671291969482093219796021668939485912896700239078748740888440015597638466846464800861059701176437419879350160180663072368749247648858135689295352052307364778901608588473016803730855007557687702294976873666390170302648483929935232920371145746080943402340063207110321784630965669765029054417834178104402536948797828076574446689476775588012994351813623808000000000000000 + (57765127560246708646698115236620905909269377548307876165321799485989276331002198663131119552900970517451638226116365770171391419762244644987211606563269313737450410412933599738329709563189992964318528947128561256441346680875993643614208*Ls*z^97)/74528029907314212834883053805043447079100237208161828454071079192742472586162298192286693677923720235522981739535536474465503111439679056393565975125567249485100320572337330945758727988039242756315217278052882121523819328579412229345703125 + (2787505088529281900032769643742242916776838888285621205724295933761325759347597528299350841323353751834567977033059684036372069878628647025141002495601054857714453150785596224815127803112808044355975721165067798280195512321351311875703908085956820121897727466702558404647311160466562689394756963643949056*nl*z^97)/7286062436201704286407556071660287827674200557973093590186152601810823356582517240945575916832002615237623827652505677350256651429543478830256007468349456170580939056395147926761571988276982529957214234184854731287756343371761744493643492619289654746533461875848573002033124722588095688059684080518798828125 - (28960609142807428041069742752691499783577656661009274301422165918772180300343023889152454221696159306136115102013508099505440655632054140497139455624838429152919935932232624953386850625344105137951302117761596014985216*Ls*nl*z^97)/550234539046811089392824849747870281097377383051077868974265609059594094355717336967653387544728535565412396468568546651233201390289469611936130828708423206689554742809889385836721700109597886518161009348958149345673828125 + (1422155861923544860556546041195486922398189905386382819328*Pi^2*z^97)/3121861026001862869115156731254258461798253405005636858044275 - (12259964326927110866866776217202473468949912977468817408*nl*Pi^2*z^97)/163205204716644149992111311130318547882978235561445763801835 + (24519928653854221733733552434404946937899825954937634816*nl^2*Pi^2*z^97)/3062545666507827474601968753360427551024086590310529757741433775 + (6129982163463555433433388108601236734474956488734408704*Pi^4*z^97)/113427617278067684244517361235571390778669873715204805842275325 - (242495391707200411556752585308817434846667755494722820015904116234190353812374313775454524257888668358806517652077921623600561920786172406953358722059888010103570033494901414582193031977711275439842074856216656600211237091687570226685571784495393965040022779296036150760553341195332623382502141566892982355179817944971025036175180789439177102904531899364077716866308459967757259749349461719336897124281650955696333858149141511306158615473206888487443852991549726794570710150952201003856774659207949321347306371499994127521941289428063941640484855623*z^98)/15258938506772933218272251796653752572946506416051354473160193390004992294182821814322686834012644033287308151344056236396030087892303449120839649150952372251803749452732905618290826568226329653499278550542391963448970604621894490023043622545081222402102595075623073202344634012519257332110386606930181082429613437904022877007020090502857013999128062518367032493153840440894372744032647560621748176642247490120360103656019873400011674316337992892643610550908380034591883264000000000000000 + (18699779141147736548185798872700868359176453502520799288197604310304532343621913556230417670533294325645901526049854788676666823859573699424209859720142691243016331213326049729945224766656051974991762846506913330873674227243329884747812831232*Ls*z^98)/24575352980930134820966161282311890783986758018981198859737900301659569549269731078920321364210889711411264421823929045634889104771890047735365830004731220038439851196333473455343566234074649475439086036860512418896194700414347919867263818359375 + (246930845189833481076589808930985149020999257785503412124927329208924962686699656214105561577719075476731269551531885799474258538859141940054973280126690953921036332359664508178569436530867843690857696695319971855123673048178613787887659633552675586123883264050438084398359619819638255996368436901265746690048*nl*z^98)/653126084259471223357244428724132695939447725792276527837117335517700767862352302718126091424565962156742555082120376241148762255084303871851624530098174555906998620508805322582129047753401098858422504558413745633506305565437479197376256179061301056925571593520250694811683806974009317398095969619169395751953125 - (89517887738763393328119570334805158701342536984382584479767828562647337981432570523646120872077245285810275758391341329951127732615162721872412826593523884979369085269595954521056683062245233416120957301873601090645131264*Ls*nl*z^98)/1734989904555693942629391528418494391597422006841949797990006030037861834128237110440066453035259923462962504173755838178482326536537468393974853746478239019344527223312362870021751565701764607834919838315705671103837001953125 + (6080942306155846989965921003732426840599156836824533434368*Pi^2*z^98)/13553127119884000008686444310213655714482362443729731091303125 - (309882858327409654270924635666009719401178000418501828804608*nl*Pi^2*z^98)/4187916280044156002684111291856019615775049995112486907212665625 + (98079714615416886934934209737619787751599303819750539264*nl^2*Pi^2*z^98)/12563748840132468008052333875568058847325149985337460721637996875 + (24519928653854221733733552434404946937899825954937634816*Pi^4*z^98)/465324031116017333631567921317335512863894443901387434134740625 - (15697364269688299935761297301949198679835227703880130906070528812836164153017943058640953354262201836361723539677895466737758775028924847295771591209278589279542456940332974422442099235966802137099420608336500207945844265547207944218214655275692092738261351277902560852853776309780816451748877467838409261878206279815948721536314449127248753758435723595943297333857475441002907044781620105825573207506574087018322705048776799245703261457306155638592038215626927246236378587660408387340488827607221972793533295171508489190063745956975778440960276657016702989*z^99)/360443693495977281863673633454025554261280989999451153793870189632194843371040978621128610331448242908267080842708745493267836304189534364065226087991670280364094366083471658731342657660193524017732444605934605305128109130610515698644811993866383550778715530483429969194896345609077292973693122346841142308666564064951022967870531219790071104712331261489135215640084979679128852666339264179369753330450452511381421266171539630337748932078450143814675046105989359265064592686972928000000000000000 + (508467844586031919499284254792323369715911835872516803802994070191362284843299758494447871114145210252104879916936647920507097217660626222400742430624829541274016533911434991639043508029906921478043700777909722156167913174841914603470869840445571072*Ls*z^99)/681801873671114301004495314638068698387898575487575467622277397617737868514456065879854703803365472678093789988854773229033649719903704341840846960431583083273109079678978648671944449525272492926722212615124312447907036723834486794095884348078076171875 + (17269479791451295845369252929662352830396105013796863968333961158796462291841349511781297322162458215710595568130097739950938745528101572693206967832406196200017580252285116757269323512952429507804964560393240422904684422421128047804367748252009071211534498207634393067302595116036534980186798498036324649482428874752*nl*z^99)/46217092152769057171017017746558078771744904438742073483964273147448418067650454891748658555599980592836255242281708797689257376126082838458990398327095064927704682938190015915369841181621618213115681292353949660222840884824027447644995694996355984371453051670771238501403509748988016424300292093100895164329246826171875 - (6210899301184860620527675355838311182068937624410574821058675966564254701968355650267677546777195795473375360053331914941712271304464738118977796552024559638979618889194202309882920547092722076750840446401515665181844104686862336*Ls*nl*z^99)/122772907460726161254633184040923741847912549382708474310547212930306389436153528765201319293563384110459513547280503367708138778575762155224638682417630491927129394351192018241002189909151815922586912490984480026139315686375576171875 + (2538891492534681535197706953268025825737899578678062459387904*Pi^2*z^99)/5744454362604852221683969371406268783800992734376769222548866625 - (7247649551363538568500430895666283025798306355412375974182912*nl*Pi^2*z^99)/99423248583545519221453316043570036642709489633444082697961153125 + (29521994099240482967415197131023556113231390449744912318464*nl^2*Pi^2*z^99)/3877506694758275249636679325699231429065670095704319225220484971875 + (7380498524810120741853799282755889028307847612436228079616*Pi^4*z^99)/143611359065121305542099234285156719595024818359419230563721665625 - (5957028337719649404437755410430225093668849569446336771901848369058334921206823944552739405444746417275844848626628931049316798875218231890110374297792154608522397798210830584063941458969085071220259896614345496671944460508539146777518893912609412889561350545438026994464474943818515497578022147607620637896681955605085080889288242311770459838604003562239105073504084197758237500379645135228268934360723663562307896343414208692249854377410421619489695277237754225298232160729147985526767502926553813290116287090402115590209628779687128226331307778391*z^100)/22962036231916309692778164085015842092151139282806912225379733212221460172228858558907372113582573067679601260892903781254371275718999792262414963520440218849590735144154462687636796449100153625541368834339155770001551796437972316941196346132164361925399344188657655766960803676352083897702203224860280289453909590931669974621268283377957849940664044879423165697454827936462552029644400046464440922794445091066590513775171939915925365360670184907646982129559200774974452269056000000000000 + (33693514073236715299933660197805280301706223550878035471425418284753231716816209081987365158287261579977479636554898167440588254481068839908351489674597711264812547913581310593377765216825789233342997875329715046595539233742044563580700340518912*Ls*z^100)/46003500093687213562459529847233091493719595852480339582874602552865334729248227400767607444011458369185646262540989466132083442780447964392635071770961234808306589901331892686335819109882705793368862163983451958347962873922092251600162346918359375 + (7106856506910992785346710240022843879238906932419010900676260645412170839024634259495781968476283830093757114495218155667478358159967186192001876486086839787923885400184273022176675894839080536960314479177900715782310870863416265499502973687953020392503855129352091901385499512910491733550701271382417558378381312*nl*z^100)/19242455224813722711466846688082063768890998547737243085478905296221225090364748926749885765723271940150154505545062814981056637940283283846850533956952502280130916480993050546130119202299937514473144787880293841778486684719828640299008108604728056453207160380823770282381760850048323669929545324367978692434619140625 - (2535921312187107399201436263065311409024648841568611578165294133195129686398440993613662383469433549745299065178068396357611923286536334313043835689636052578031014474635253822067669544502782857337983613724857499255663193227264*Ls*nl*z^100)/51116417424623230377658903738795363450260619697294211187940449150978034697966942669441524153704988560841229301228744738015066665870588965363901355462024373384232598815931685685515001637727590280031108526330171932690651872469140625 + (3107567093527471725667601255010880166621296495758142782092345344*Pi^2*z^100)/7136680321925764206131296188260292086243001333480323011325809940235 - (73228668845021017790908319411140636410250078615117426627444736*nl*Pi^2*z^100)/1019525760275109172304470884037184583749000190497189001617972848605 + (477059731889387738051519996163782647623779013779266622980096*nl^2*Pi^2*z^100)/64230122897331877855181665694342628776187012001322907101932289462115 + (119264932972346934512879999040945661905944753444816655745024*Pi^4*z^100)/2378893440641921402043765396086764028747667111160107670441936646745 + (7*Pi^2*z*Log[2])/405 + (8*Pi^2*z^2*Log[2])/567 + (52*Pi^2*z^3*Log[2])/4725 + (4096*Pi^2*z^4*Log[2])/467775 + (12160*Pi^2*z^5*Log[2])/1702701 + (512*Pi^2*z^6*Log[2])/85995 + (8960*Pi^2*z^7*Log[2])/1772199 + (3670016*Pi^2*z^8*Log[2])/841794525 + (1015808*Pi^2*z^9*Log[2])/266741475 + (1310720*Pi^2*z^10*Log[2])/389756367 + (53346304*Pi^2*z^11*Log[2])/17796726675 + (67108864*Pi^2*z^12*Log[2])/24915417345 + (2344615936*Pi^2*z^13*Log[2])/961970995125 + (58720256*Pi^2*z^14*Log[2])/26460604125 + (205520896*Pi^2*z^15*Log[2])/101161829637 + (893353197568*Pi^2*z^16*Log[2])/477989645034825 + (36507222016*Pi^2*z^17*Log[2])/21140403929505 + (17179869184*Pi^2*z^18*Log[2])/10724697608625 + (9955734192128*Pi^2*z^19*Log[2])/6676079698913625 + (35184372088832*Pi^2*z^20*Log[2])/25262285580689157 + (128917738356736*Pi^2*z^21*Log[2])/98815062645552825 + (84662395338752*Pi^2*z^22*Log[2])/69088878510857595 + (923040011517952*Pi^2*z^23*Log[2])/799942118863899375 + (21392098230009856*Pi^2*z^24*Log[2])/19643023140991306875 + (138978269750886400*Pi^2*z^25*Log[2])/134923997350841088663 + (7318349394477056*Pi^2*z^26*Log[2])/7496859428499613095 + (281474976710656*Pi^2*z^27*Log[2])/303686761073428117 + (144115188075855872*Pi^2*z^28*Log[2])/163480145308034193675 + (3395714119037353984*Pi^2*z^29*Log[2])/4043460764033792226675 + (45035996273704960*Pi^2*z^30*Log[2])/56206972322739239463 + (13542324079503081472*Pi^2*z^31*Log[2])/17689404520448355129435 + (2951479051793528258560*Pi^2*z^32*Log[2])/4029646349758135298485293 + (10450080517756460990464*Pi^2*z^33*Log[2])/14893780126516523945273925 + (1254378597012249509888*Pi^2*z^34*Log[2])/1864031892833595116738925 + (20106951040343411261440*Pi^2*z^35*Log[2])/31118572309598558804259747 + (37778931862957161709568*Pi^2*z^36*Log[2])/60828484967322285728491275 + (43681889966544218226688*Pi^2*z^37*Log[2])/73097343300300034393162485 + (89724963174523259060224*Pi^2*z^38*Log[2])/155896841138838868599906375 + (337649203525179632779264*Pi^2*z^39*Log[2])/608576318528538821640409125 + (149906801632214017663565824*Pi^2*z^40*Log[2])/280037610123544195855477539687 + (1573719185683343528173764608*Pi^2*z^41*Log[2])/3044430294472201177429418225925 + (31432071309980358542360576*Pi^2*z^42*Log[2])/62920198505774679339163227345 + (987692394625152035734945792*Pi^2*z^43*Log[2])/2044310938471830103461455317875 + (6808670216069591511945183232*Pi^2*z^44*Log[2])/14560622051312971728640632893625 + (5377302045645870569093070848*Pi^2*z^45*Log[2])/11873318439143078082195879379167 + (1779538806472734145167491072*Pi^2*z^46*Log[2])/4054296146915785202059750074225 + (1818224432700402278758088704*Pi^2*z^47*Log[2])/4271475439430048302844755590135 + (23451536104222243927689009299456*Pi^2*z^48*Log[2])/56775027715757725358644876385544375 + (146552293610760458463657922134016*Pi^2*z^49*Log[2])/365407956389672690531919731272726875 + (27729856879992518157740382617600*Pi^2*z^50*Log[2])/71168182342657706563234984752608187 + (211459965750571517037168803446784*Pi^2*z^51*Log[2])/558318631565524991319803869233744735 + (2109370598779773724090514133745664*Pi^2*z^52*Log[2])/5726565183169710177241112585383272921 + (21902467070743347599060037982486528*Pi^2*z^53*Log[2])/61108505292101125867854165093223070775 + (10141204801825835211973625643008*Pi^2*z^54*Log[2])/29063860142268555887517566854789575 + (47131249316485569147647425175879680*Pi^2*z^55*Log[2])/138682950161389855585002628898617825263 + (3125762708837966232375358790190497792*Pi^2*z^56*Log[2])/9438931403841534048489464640344703005145 + (431609676365707546621597507366420480*Pi^2*z^57*Log[2])/1336964060340989217948553901965722475521 + (150576608897510001227384393547382784*Pi^2*z^58*Log[2])/478259064458175611037856627678822953975 + (27724269076146712122538585149870702592*Pi^2*z^59*Log[2])/90253571897200713148884619199042777326275 + (6646139978924579364519035301401722880*Pi^2*z^60*Log[2])/22166626064027460176276782802315627049603 + (5067681733929991765445764417318813696*Pi^2*z^61*Log[2])/17310036025536406568420594278762183485375 + (24466102797416107785635698703285092352*Pi^2*z^62*Log[2])/85555888776371304806122933096008968906175 + (28059172223522208504578802163105398784*Pi^2*z^63*Log[2])/100415179780783487416273451752475463211875 + (1067125502664063021421142768906025111126016*Pi^2*z^64*Log[2])/3906853399730943144904951187333562847184420625 + (440155241612233902489875054712992181518336*Pi^2*z^65*Log[2])/1647998610414316419609373729246361113905816435 + (1361129467683753853853498429727072845824*Pi^2*z^66*Log[2])/5210103394500408970653969954323805323251125 + (45597837167405754104092197395856940335104*Pi^2*z^67*Log[2])/178380693103371184713462243860512180370520225 + (154014521527352116071231054320477746650677248*Pi^2*z^68*Log[2])/615583130620483276105030215772267509647159458125 + (105688980906708119244016446071447752332541952*Pi^2*z^69*Log[2])/431464168636957087242698136952752925791340288125 + (609786001522321726526367296517728634929152*Pi^2*z^70*Log[2])/2541877787689935249046816718328558529819362735 + (671069494675315060042267209817760362739531776*Pi^2*z^71*Log[2])/2855502948768778231892659572600013636263401246625 + (89202980794122492566142873090593446023921664*Pi^2*z^72*Log[2])/387357040487676388658540352048172444634908077825 + (90758457771720003530264989440110669238963798016*Pi^2*z^73*Log[2])/402085548712261757067610860367512084641316081065625 + (1650255144691266112473643152175978751442550784*Pi^2*z^74*Log[2])/7457051133864774242725945289141949558400847053125 + (25534353252317563497058397422182373924347576320*Pi^2*z^75*Log[2])/117655960807240086577204655928961040301864329979423 + (216941649291305901920859467356323260730177486848*Pi^2*z^76*Log[2])/1019051890934807035092944137583202056487873542925225 + (713623846352979940529142984724747568191373312*Pi^2*z^77*Log[2])/3416496679759655117858235020412536635085164042665 + (18554220005177478453757717602843436772975706112*Pi^2*z^78*Log[2])/90512651817780784588731772628614994332258749983625 + (13586684410714385087734353286174468950795556487168*Pi^2*z^79*Log[2])/67520277322701086143299058440212662452820722640204125 + (713212799017480624083398198365546113592095080972288*Pi^2*z^80*Log[2])/3609904106780890869565340860447529785377607115235873339 + (270743178315549765597232615260691429391261503586304*Pi^2*z^81*Log[2])/1395384532122031433179713545355803948436787793277766075 + (599215671305670196463510781413676038058932342620160*Pi^2*z^82*Log[2])/3144022985415896118414131966595971923225008907975690467 + (121304635898464942210905841115451490631442401067008*Pi^2*z^83*Log[2])/647820438172032112559275709918360092263820551452977875 + (23945242826029513411849172299223580994042798784118784*Pi^2*z^84*Log[2])/130131323994749474925281679801588872138993169879379960875 + (29417104956196413937603768312913344619634610225020928*Pi^2*z^85*Log[2])/162652447677091295260934081330965878026074978534633726599 + (8044105011869289661793081319270421740186252716539904*Pi^2*z^86*Log[2])/45242977067216139188938248979947180163433924170981414875 + (2712547038886155816186039049521421284481410799763456*Pi^2*z^87*Log[2])/15516012089019364010313184935860546488284183595280085675 + (12834650154751819188751156352383839412806940148287668224*Pi^2*z^88*Log[2])/74650844864579659501835311948454979760095893008027773583125 + (288767655860502916990195093342486774997659131937080475648*Pi^2*z^89*Log[2])/1707526161268704366645881031957205111464958211221749784820625 + (95780971304118053647396689196894323976171195136475136*Pi^2*z^90*Log[2])/575689334477184158217937842140148093210858519201974094645 + (13265664525620350430164441453769863870699710526401806336*Pi^2*z^91*Log[2])/81031105593271122390313269537762193042017594059475921843375 + (563958359038647099875871705991313779571695996963565600768*Pi^2*z^92*Log[2])/3500329312578593055179592906455990506768167956315138148226275 + (13444583380016442954377778469189662467887198318916741890048*Pi^2*z^93*Log[2])/84776446150121491528933428613697376737803443478912424973950625 + (72027290420696776342842310276064531630080738742629302272*Pi^2*z^94*Log[2])/461338108032488972126857274237134768484566061092259125985625 + (247498029849841050624873044884774933154426368232651751424*Pi^2*z^95*Log[2])/1609971820795959360922569319774555906943897351602763803752315 + (7331654826931643132160202046306554374007551159133992311062528*Pi^2*z^96*Log[2])/48428846798331788665084731010662960878598512279184247863427275375 + (152219717083127008523017893512785910590482119528252836937728*Pi^2*z^97*Log[2])/1020848555502609158200656251120142517008028863436843252580477925 + (615155970067894714855907363474351308778030833557475382263808*Pi^2*z^98*Log[2])/4187916280044156002684111291856019615775049995112486907212665625 + (1889407622351390909914572616385507591246808988783674388381696*Pi^2*z^99*Log[2])/13055578096829209594736294025923338145002256214492657323974696875 + (610636456818416304705945595089641788958437137637461277414522880*Pi^2*z^100*Log[2])/4282008193155458523678777712956175251745800800088193806795485964141 - (253*Zeta[3])/96 - (17*nl*Zeta[3])/144 + (9290881*z*Zeta[3])/414720 - (119*nl*z*Zeta[3])/4320 + (7037623781*z^2*Zeta[3])/278691840 - (17*nl*z^2*Zeta[3])/1512 + (650760513719*z^3*Zeta[3])/1651507200 - (221*nl*z^3*Zeta[3])/37800 + (193543938976537*z^4*Zeta[3])/148635648000 - (544*nl*z^4*Zeta[3])/155925 + (2460310706266276921*z^5*Zeta[3])/324620255232000 - (1292*nl*z^5*Zeta[3])/567567 + (15128773883548934558969*z^6*Zeta[3])/457065319366656000 - (136*nl*z^6*Zeta[3])/85995 + (43548113366579323634838241*z^7*Zeta[3])/298372240482553036800 - (40*nl*z^7*Zeta[3])/34749 + (44278806995808378875403527491*z^8*Zeta[3])/61844428027292811264000 - (14336*nl*z^8*Zeta[3])/16505775 + (22243512685101938378394670067857*z^9*Zeta[3])/8058804698325694021632000 - (31744*nl*z^9*Zeta[3])/47072025 + (6022228150437744876253455462760051*z^10*Zeta[3])/419057844312936089124864000 - (69632*nl*z^10*Zeta[3])/129918789 + (15207289076271453936393011573844364501*z^11*Zeta[3])/297003366991568333388644352000 - (151552*nl*z^11*Zeta[3])/348955425 + (4173938318488209185468527551535667782651*z^12*Zeta[3])/15121714285113564859958978150400 - (524288*nl*z^12*Zeta[3])/1465612785 + (5957935888177004744279036040522119280723161*z^13*Zeta[3])/6378614025720630995473605328896000 - (5636096*nl*z^13*Zeta[3])/18862176375 + (93405227279500123781199187274218392306480269747*z^14*Zeta[3])/18142249047270693343236165564628992000 - (131072*nl*z^14*Zeta[3])/518835375 + (1543915317593902101283863869158484763896214128750481931*z^15*Zeta[3])/91883960214769044333887613565242578042880000 - (6422528*nl*z^15*Zeta[3])/29753479305 + (276489856534033921483835778741456725943941115699193600417*z^16*Zeta[3])/2940286726872609418684403634087762497372160000 - (1744830464*nl*z^16*Zeta[3])/9372345981075 + (463211322060675245226996979383478484924087285299594526055641*z^17*Zeta[3])/1550266176743583316001351816072772776739471360000 - (1140850688*nl*z^17*Zeta[3])/7046801309835 + (83863193334004559017727366118444859932152203400007142153889113*z^18*Zeta[3])/49608517655794666112043258114328728855663083520000 - (4563402752*nl*z^18*Zeta[3])/32174092825875 + (375647428994840340147025803283871532655785135829331550857674830311*z^19*Zeta[3])/71385056631925434384710505095612126993336091279360000 - (278367567872*nl*z^19*Zeta[3])/2225359899637875 + (3733612245952758702897687939501513630065374899317188347167015920013*z^20*Zeta[3])/124387294758636083705645886656798647427603934216192000 - (4672924418048*nl*z^20*Zeta[3])/42103809301148595 + (4379713223156277347238127072718992073259149308135540201182464598710603*z^21*Zeta[3])/47642872408777184060970653077036673773903482395295744000 - (9783935500288*nl*z^21*Zeta[3])/98815062645552825 + (52800918703456735077921718662464044637388596254714371391517576568495287538691*z^22*Zeta[3])/100066040063561435661882857601210899247585344600205881769984000 - (2044404432896*nl*z^22*Zeta[3])/23029626170285865 + (204277635576005890137258708885379815198216863696924068329877962329820488637695281*z^23*Zeta[3])/128084531281358637647210057729549951036909241088263528665579520000 - (21320217657344*nl*z^23*Zeta[3])/266647372954633125 + (134671744825656244430418779619938201911692510460154729108755555861015232617520561*z^24*Zeta[3])/14638232146440987159681149454805708689932484695801546133209088000 - (83562883710976*nl*z^24*Zeta[3])/1155471949470076875 + (324735519905041730283864620702528727851715945594220523426927208536476724880574169701*z^25*Zeta[3])/11806052448542622252699361842897647660793373526396464381349068800000 - (173722837188608*nl*z^25*Zeta[3])/2645568575506688013 + (9982556858135843153216484205437546743490000338661411037642729879700690476994696996429*z^26*Zeta[3])/62662893765341610418173535935379822199595597947796618639468134400000 - (8796093022208*nl*z^26*Zeta[3])/146997243696070845 + (131293307101776347079610689186158752856829305007821482530901018771792811173007103796047148147*z^27*Zeta[3])/278195175341709877215223157808987360405859036060336373874088035011788800000 - (149533581377536*nl*z^27*Zeta[3])/2733180849660853053 + (90025260807456677497216552712499999073772276634890635128860451348802467905844765814040787184397*z^28*Zeta[3])/32827030690321765511396332621460508527891366255119692117142388131391078400000 - (1125899906842624*nl*z^28*Zeta[3])/22438451316789006975 + (3362796386123028741699714467708634018901774046553589989568012968946098737253931967200291945242009860159*z^29*Zeta[3])/417150149037877641671379124713861841328350094514258589972429240027414756589568000000 - (3659174697238528*nl*z^29*Zeta[3])/79283544392819455425 + (10032471486748864939652011135966509529421924763210995514517076879028040429330741324650407542185477042655433*z^30*Zeta[3])/213580876307393352535746111853497262760115248391300398065883770894036355373858816000000 - (140737488355328*nl*z^30*Zeta[3])/3306292489572896439 + (31442452593742954353979891142981267522475826913583705467488826652994774764721462132234683583106319542609503*z^31*Zeta[3])/229252429076279657229144673519896432983603788629655773186021993077036926522884096000000 - (13651536370466816*nl*z^31*Zeta[3])/346851069028399120185 + (93903300213586495740736297310496297760855473792138124517568671889007882169984086367848310120632000950425857531187*z^32*Zeta[3])/117226854093581145046179753936357921627567895693042701684033230027984370155917645185024000000 - (2882303761517117440*nl*z^32*Zeta[3])/79012673524669319578143 + (2571525314410099143659740010765141689262727753098505183665940885297078117306845913895249353703603694944738521971*z^33*Zeta[3])/1105913717863973066473393905059980392712904676349459449849370094603626133546392879104000000 - (29687728743626309632*nl*z^33*Zeta[3])/876104713324501408545525 + (35128611547247530848782027231686077905026616098403421787643703268482452498056791376787295330598643411430096236197177*z^34*Zeta[3])/2581498316349556980214803351389956798194249168256416286282614124359570247604646325518336000000 - (19599665578316398592*nl*z^34*Zeta[3])/621343964277865038912975 + (27557748386392600656630230156428849815757454511451810839734151362447776250183869489965475025825335623788480983834362900421*z^35*Zeta[3])/701247053504563999443767061697344058799079652919464084861647983989460037728746486651202568192000000 - (2136363548036487446528*nl*z^35*Zeta[3])/72610002055729970543272743 + (4806196136917460269085118723482801155096935197511505060034161241419645174439018526425585816027713599840818629731982358935487*z^36*Zeta[3])/20862099841760778983452070085495985749272619674354056524634027523686436122430207977873276403712000000 - (5017514388048998039552*nl*z^36*Zeta[3])/182485454901966857185473825 + (6032703194901598342659990118277969104652774817844015337013229186428634022949582120514822646124887079317043170275569009467479*z^37*Zeta[3])/9108804156261748570239636234512331806020439576126419045966969763863091828103330243860162936832000000 - (627189298506124754944*nl*z^37*Zeta[3])/24365781100100011464387495 + (128484739190148922852892249122266391046210691071516778205906101857595932551489282358973214858745939367758908868575316890932847495877*z^38*Zeta[3])/33042614711224092174319262217299861784232353521982895866391972425625437494755918258054189646270693376000000 - (1254378597012249509888*nl*z^38*Zeta[3])/51965613712946289533302125 + (2077021535843067012333843227553111113989922688232075970613723128196150525517292001627124813038543404482292645233870204036438570260671*z^39*Zeta[3])/186560131258207676956242590765346610697849802348968518027783831403638833751994684258492078820471865344000000 - (13798164567134744608768*nl*z^39*Zeta[3])/608576318528538821640409125 + (7161338935617566171058049035614236819729099599693942927658478397726376916734593481243297858620561085278015770600803658550292290405514661*z^40*Zeta[3])/109412893799891118518635638413421962255779242432155461484676424075550479919419645340058713364237979641446400000 - (9954748545889212110471168*nl*z^40*Zeta[3])/466729350205906993092462566145 + (35130011554724683709974475107753332399540519693517578460372421378743068768878961393869295419478336697864979785660249826687036445151133852052937*z^41*Zeta[3])/188143129791478770671090284746568003636170311909061566905205038547594338755036439537404761739742702652041986048000000 - (1199481086648889884278784*nl*z^41*Zeta[3])/59694711656317670145674867175 + (2411343574383210182987090647157144889661161334669045889306253768941321172482982225158505870541761854006872155902675700790120549049280093131263*z^42*Zeta[3])/2194088977160102281878603903750064182346009468327248593646705988893228440291970140377898096090293908478623744000000 - (491126114218443102224384*nl*z^42*Zeta[3])/25908317031789573845537799495 + (136689517137083728216736432186069197702661829091890530880148063486799264622242114954743596306483296774702247348775927604952140847129394515141693731*z^43*Zeta[3])/43741357848663799091531847425161279539250044760572027962940730594575402185660716718573776443656099359429842960384000000 - (717799705396186072481792*nl*z^43*Zeta[3])/40084528205330002028655986625 + (208596016173782872702380617871902252414415671626557072579696430878150027133679617506778112700486028931970359143914285600206241528139757474320284355289*z^44*Zeta[3])/11329011682803923964706748483116771400665761592988155242401649223995029166086125630110608098906929734092329326739456000000 - (82206955733794783880019968*nl*z^44*Zeta[3])/4853540683770990576213544297875 + (296467868410373641666833485865751841793592634259331119356808248618638851120102895041813918352398859137315230773226654253419702533841990557523535000269887*z^45*Zeta[3])/5679611190312367214306316572869208062200435145284728494857360144296174621931177649228784860252007440024954435805380608000000 - (168040688926433455284158464*nl*z^45*Zeta[3])/10476457446302715954878717099265 + (9730608209590755374242897060062853555502139532481925376078102122676299908737490697363341373965181680563981202536545225455367197135662879704469353636540121*z^46*Zeta[3])/31608270972173174062226457449011244867898073852019358580075743411735232678573510395708020091837258796660615990569074688000000 - (1208925819614629174706176*nl*z^46*Zeta[3])/79496002880701670628622550475 + (3825665338530048335519805081725391226082683823635356435610667252049787194311709994877998544489173128222634045960301662981405627010997623544081463989265526313389*z^47*Zeta[3])/4395420874773623846553961391693544502334011831402730388658468818241172068096289496818840707554815738456587931155743070853529600000 - (1208925819614629174706176*nl*z^47*Zeta[3])/83754420380981339271465795885 + (79700043702595080174987534753672884656878140252827406447688210596888508550070013735401487719601254668559800335514165070879977041336085424728049239604855436043931*z^48*Zeta[3])/15513250146259848870190451970683098243531806463774342548206360534968842593281021753478261320781702606317369168784975544188928000000 - (45803781453559070171267596288*nl*z^48*Zeta[3])/3339707512691630903449698610914375 + (45492579637448296538369909621352636706285718644534851213800653519054991072440003921174803675184231055550171511285042804712779237554126335315477044034622448206654328001*z^49*Zeta[3])/3139748027820481920130042086218011942768487166437176878052489092418079634612711754091376341322324865333656032452998279729770397696000000 - (93464472966046210754883878912*nl*z^49*Zeta[3])/7164861889993582167292543750445625 + (64961538479794983361209342382251412420405241125727345375989070698988523516852114457433594618951649167043855568772414167691401742158222369226788505929772472467054996237*z^50*Zeta[3])/758973927370466329941226161802315171497244862528561422080014965061238758759332448953808318371718573974310985182624299962546624921600000 - (17331160549995323848587739136*nl*z^50*Zeta[3])/1395454555738386403200685975541337 + (880735383874804175059946634089660539759153635918457520946616442015248156584074098987405121450483395643751210658767912977538076262250409853381106284711047567271999474701223*z^51*Zeta[3])/3656916827931527281427647472513285373750596953328105732098202628718913775415842171709997826248250923269438640305434607184827038616780800000 - (6608123929705359907411525107712*nl*z^51*Zeta[3])/558318631565524991319803869233744735 + (37349059018613222938714356660089211249649480224193275774892584530980825129962592931136530189554758462840835155166770898776584565712974575982653072906066179005187000632763071641*z^52*Zeta[3])/26233801684733515829923714121552428711355513901930171087199049009839424976102747755869431654572315729072000431928625854365219262911689523200000 - (21550060203879899825443954491392*nl*z^52*Zeta[3])/1908855061056570059080370861794424307 + (3152845000590470367049817388697700606533793862735769780067418859613367622734515660859125933213136734704171620135979388227292070895468536890667367351091397670579555130848244548252304209*z^53*Zeta[3])/788668668881864987208136372143647416124348032030727672366783288714331341495175185182541146430486656969824042169101377920843100996701051777607270400000 - (219541238327026479471710286381056*nl*z^53*Zeta[3])/20369501764033708622618055031074356925 + (32872095220311976020633779522674785554071015725419538706829839968913400344476173927357823257913484029602245333272443781586796157016543481388347643793142161993026539755367363575508387*z^54*Zeta[3])/1390122579385048559645953902471892684908626755733100090099426335672031800286734413259375850231099930764005626578714394731254501944082758107136000000 - (2693757525484987478180494311424*nl*z^54*Zeta[3])/261574741280417002987658101693106175 + (64768506283275314896487440593053375653317805127648937455328066009902842770641427940921729941868685232769714430328650691124264367766084541371264615043594866711920604158297286873340939203203*z^55*Zeta[3])/977332573104774954750499340224746771775963153759995292368462949437351627170974147553865607879673060790278763774790453997071988246642806996417590067200000 - (455245021806962883812503538630656*nl*z^55*Zeta[3])/46227650053796618528334209632872608421 + (1317486803644243469280216575698349613753496361683506505854644050211160398995817193264980220208885278597537859900237566574696456600085546020557191716960964694292849892339667158637509510989159*z^56*Zeta[3])/3358948387896328001834014295596438180430846449775553178740473076741208490898172018508109542609228324869281051482716674192835404740014616178163974144000000 - (29652882840538742159810881380155392*nl*z^56*Zeta[3])/3146310467947178016163154880114901001715 + (222694308471365797035048984469230351198599583220324594984143503596499383888183109329628606947960464922420328416654362802694399999848710082243430853576056459421644644826838916625114835453489169559*z^57*Zeta[3])/202955086640500961332709934718906008040767431734959479545473441184557666007257959843774575438175343156477987962383755881063541422128476826004640101302272000000 - (12068033714172743902248614515179520*nl*z^57*Zeta[3])/1336964060340989217948553901965722475521 + (4804847349423225876917003309038185839229112446579388111567369269590647441803983201143186211150201529284776773038124975319717556143982351260973009249326674276252649328754500711566288899055252853*z^58*Zeta[3])/739459001422775135629912579327178689022965268520346835038810195597607631516359515370941849351842499464070743389296703275182714355185081474057244350873600000 - (81129638414606681695789005144064*nl*z^58*Zeta[3])/9377628714866188451722678974094567725 + (1697883931756867559567587886867500153454134986914840148797765325074006300764022054878877680150740208870104759485813882428924337987328947552747828989154988483928148992350317384490333267608168227859*z^59*Zeta[3])/93562612916522502821168269805995962149525952204538619416345805168160086988511575884811545241294218338598303464909288490230909186485694109924865494482944000000 - (14684464553043809386937809931075584*nl*z^59*Zeta[3])/1769677880337268885272247435275348575025 + (28116267045858616419503161145963299417795676111617275395949684220808555892262657940906970553805399401881335486279229266212394121324316281400371981655389668690744422563188911909955297198004644755309493*z^60*Zeta[3])/261504276804683273919550791063972300554057811378850802005948030762070610026441974888534999585788330110922306518784740320247452179359015530546553372062777344000000 - (10384593717069655257060992658440192*nl*z^60*Zeta[3])/1303919180236909422133928400136213355859 + (3912072144884776719879816248172520585913168544746621114240671185151528865495458876352015229434912102169827500354825541234241683330104093592594717365043049121858267867699155170620901215104840338470046081*z^61*Zeta[3])/13048620184965890820663686930378550047985528757615877306873067840059930100302460577488932860687471929602631701547496194962855918915812571558119544531403669504000000 - (44134523297546034842509218798370816*nl*z^61*Zeta[3])/5770012008512135522806864759587394495125 + (350412277962182115204401305337081393742637322494930358010264048399155271437796068285301710578475454227388361344050537925681676896943608126261068468886069092693985590184231302789854250760344627789852445134743*z^62*Zeta[3])/197180050582038300436098020455301800796724082652788119941543996670974444424417925075257816453697583836750273297901138975421932188478975086353103941057615845727928320000 - (12331705039020215617759928781897728*nl*z^62*Zeta[3])/1677566446595515780512214374431548409925 + (29821553456193538121786921435335826551368782877912235910824356718524677428609794675584651206337728958446923213811784252863399423002240949580896315457605794480360512026161608022402741558291574810429371272560270183*z^63*Zeta[3])/6026745225330443013285859669196760739584553023330808460774524375822528977839803865528833490290956963310215937228330023687349093559716210136646463599094921069338820608000000 - (125264161712152716538298223942434816*nl*z^63*Zeta[3])/17720325843667674249930609132789787625625 + (18132585436871399223855580837245889276435556274035107677311281029305357427647045161660719876760623783966492788489696298158315197026160053575564263767211048145609344589947567143606669878849354840975948146873337998308065911*z^64*Zeta[3])/617947644924962117943487311353986565746968226634078340818150295844047370460317485664199291552194806450409462396139529794683957925248899266581979107477444834185906164116488192000000 - (521057374347687022178292367629895073792*nl*z^64*Zeta[3])/76604968622175355782450023281050251905576875 + (1644648431545077758259246156722955840439187839822097566079569525489806237195508675988378348073041896193474090195018582550080386145330391684539864437291423934160562300233776051314280831010995354379237522853560088155247151*z^65*Zeta[3])/20157006918194966846257862639102775026799839914548806638177249182838935647926617107839022655305283365227572531909127797587061918691176363612946738169906915233912226385494016000000 - (1058065484644793034831430419983154282496*nl*z^65*Zeta[3])/161568491217089845059742522475133442539785925 + (1431461881585905276862681795886372554816821793437825909832597354842890429253713878105796279928333902623757298593690078014967851814232546027802405250996328262844562179664485311789587242935060522278650442704553134083502166101*z^66*Zeta[3])/2957320872140890135872403561479792850360490798891660631058290701539369558631519395678668038142646573726959570038667749731701798642262589347213757157213485992175408071128907776000000 - (21267647932558653966460912964485513216*nl*z^66*Zeta[3])/3371243372912029333952568793974226973868375 + (160925755076307740608101712897708308508442776265252724553566103083412170570190021457309949185477232210074294362395601414651026258894139228177846658304373059092968671468640821145884894013268554383291635490834058178815780602730519*z^67*Zeta[3])/119718389389448882177839231290870143521180637903319392545677513894214696318034301432008336484687986369809403993435987787947251433989207855255581666759897497955925387637911556456448000000 - (21267647932558653966460912964485513216*nl*z^67*Zeta[3])/3497660649085709504185534193343376085696475 + (3219443865890629184924828803097895288475632486866793140143226920474625152743503016133417286315441970661369127305398693176711867042506451754170353778381935146344951685665520921377591036603445583371345543502107601804379327776710641*z^68*Zeta[3])/403570814180221644617040091859264524057726061621457993550521774133593710549906135838653489295390410192964311810690045520464083394350616572953929323499695745173405860391370587373568000000 - (1203238449432438406806492611878732395708416*nl*z^68*Zeta[3])/205194376873494425368343405257422503215719819375 + (9849714537720179387287016637045682586523850587718853329540774635062255655914747535366018783203493262354443253541492794272725212986726483704503430961408323075339299988156417757146023411171194367900991518093364746990447819210193*z^69*Zeta[3])/445145112983983403318250346580315864542339588292641639472359287811347863376658426714905376579041635209940838771513072700358336386198567445909107789152342875346262052978905055232000000 - (2441185700290812536886249433715505148985344*nl*z^69*Zeta[3])/431464168636957087242698136952752925791340288125 + (36829433106239753063877562902679318923231974792184757537111635734064273820605027587555612932784553044789317985108111051033002737867252648806836233601419201745055567376106933585013653700030812758405654904610094881729875948678382637776257*z^70*Zeta[3])/280365740710048423491778751928242835010895013187991188923937572994157927949864082999949354695309793146456142551861870257294279735470606701931270970912827891647775461428990008407533551616000000 - (23139200950623815515509473305360238379008*nl*z^70*Zeta[3])/4236462979483225415078027863880930883032271225 + (11373594695513454818718875764990843914787629980172823244638300875204124430961838313210214940002889202508718167908026576010808386897151344681441719382684649112082364586221969662893075230223445804586874757248849314605942094042984915253039763*z^71*Zeta[3])/31250634652387034311430427821152014005184146997869175173413447722999315358797566153907409053247069617483509932047708248338351071177399355004124971698249768246573319734916167489432376573952000000 - (5021206606285367966865555707263171728244736*nl*z^71*Zeta[3])/951834316256259410630886524200004545421133748875 + (14879681252670175750406838193595041063363868173186740455055962368330307456726020651429221057220295671666466221716996867490099533875485917251687810781370796148513478742381421190784988736661243600289987439079675361561386304052483593294236731114153*z^72*Zeta[3])/6884374971508686560036402366743100236115759893287221980939425782718703153077369910318863231970993837010462638024168215225183609792272194229439386603218984931853424623409763367178876853291266867200000 - (5923635443359696771970425166172221025026048*nl*z^72*Zeta[3])/1162071121463029165975621056144517333904724233475 + (294212650921804657865178054441326262656508292492666149049627596217587573349137065372921347500916991110381472625500870638335688837805147805599680453980172376200548108210189212626680276056556103206571088534046677882412815119067561632657837952941233241*z^73*Zeta[3])/49184446110550393236485712601170000481767543052990222065362877072792622039537117387490893905745590071954492431607025379697254081959507730208940930493715532604162043662068265820437191221347325313024000000 - (660485351934606190074702406028202644290404352*nl*z^73*Zeta[3])/134028516237420585689203620122504028213772027021875 + (9696537509002262605652334256439742206322602056818138026387980218056902229999473434657254450947757199758060227809263480329701264565992099246622780891852865617154397823205503793273433707968209020067946229486036389496506585341531903521780591709542343488929*z^74*Zeta[3])/272872268599952234933583413930589932093665988005909258414181327690845109229974967443875927828063051366148885895193206488390191298968834014134789830429759645743019718651445885133742575525148699998027776000000 - (11847270886719393543940850332344442050052096*nl*z^74*Zeta[3])/2485683711288258080908648429713983186133615684375 + (12010476324318755129565554482039646438038912008443747642387068237744371059492131319600457035396267377887851230240231892180895683615275282951689333429963216969278111249336586743767019372107896556295709716529827440727514320683992764944482519969525311110855573*z^75*Zeta[3])/122246776332778601250245369440904289577962362626647347769553234805498608935028785414856415666972247012034700881046556506798805701938037638332385844032532321292872833955847756539916673835266617599116443648000000 - (159589707826984771856614983888639837027172352*nl*z^75*Zeta[3])/34604694355070613699177839979106188324077744111595 + (369468496567313752865780942457181702704380678722013784770002636886309490011578129886460433490067768624200455474430936654432931905131429020403763179537056012435246577292468072264596341110552565731128052112324566344129009869090752351408175763161745984868417*z^76*Zeta[3])/632856477995402594910674906510289678574438460534843905623226409691968639870727103096754524591745886171016570566246194168069744790015725478856182108882824786675786888468582001069456465066091204136927232000000 - (89202980794122492566142873090593446023921664*nl*z^76*Zeta[3])/19981409626172686962606747795749059931134775351475 + (510143832041489971292698992459431611185385715489618766379400869019998364254052826406392789727111360693404588142660083108036608322412752527081522567233365003909732717469675762865855027343419003459459422918903505098963861661479929501402400075539069957295980887*z^77*Zeta[3])/316351877565260500214516979938322711133241797146133458855334177423808533493652228087297060089903579986819717140774096552192570667083661226003392284424186303109054980819342300408486828870628526169861914624000000 - (22300745198530623141535718272648361505980416*nl*z^77*Zeta[3])/5158240085127322432844786207289516096108973162455 + (863935394149823869121696986863383275431537422127718776568185724279542215893338599229661142170867890253324759013117438502124435016914147820015591049795800069735862455234784768274647688909475896823239577971601342467166991039418558681810187715368571075922570414381*z^78*Zeta[3])/90134536219808309642792443786010527892797859538975683320516416569597277020707326423454043050327439673324222809149204166621798610805839992537105098243181535683071048183797887599045211353065530653896540684288000000 - (379112668375020593406107210635022145601667072*nl*z^78*Zeta[3])/90512651817780784588731772628614994332258749983625 + (91754801493484897992840096472858385573696964543748354052577074160815663818381444345826902736746514271677303802862471730112698528362153710775674969803596849506658452246014351848946113670020915830307409444003600580286538866946676173130857042825481013295122733271538498243*z^79*Zeta[3])/3468826905343033038136390056765064877870102481974602860784607727549618649363705291748017459159507113208365328216324649158806586562473865666070549409048055455310703824785076233866154166561036122690963137062498205696000000 - (5374479592845880177110108103708255122941280256*nl*z^79*Zeta[3])/1323927006327472277319589381180640440251386718435375 + (3912449487160162809822789986524460020052847916790942163594751166155031536898254146940821677414675577615562302610202793245853908023013253959935276951850468121752363398240545322241171272245975879863766238131147272217056806406188532872411303020338846406046260949033185431108191*z^80*Zeta[3])/24878426565120232949514189487119045304084375000721851717547206621985864953236494352416781217091985015930396133967480383766960838826062564557057980361692653725488367831358566749288057682575751071939587619012237131251712000000 - (1392993748081016843912887106182707253109560705024*nl*z^80*Zeta[3])/353912167331459889173072633377208802488000697572144445 + (863638771440190688728235807127993428317310047650098571118923040419916272623014160378494278331257695001105775142310577667950874509750543601670587486722576065645803161500743292576398573836570849454093023156973844655086724048557473505448357227800825244087814670789769937822837*z^81*Zeta[3])/1991700937994896647235611989440630556017808019479061695114376213141777666094610900841291322150403701353551786428939839899591677164620389357526722046161578195802262190044373266086121614785978403074204212147721069605683200000 - (2820241440786976724971173075632202389492307329024*nl*z^81*Zeta[3])/738732987594016641095142465188366796231240596441170275 + (6937482342721432878503544843962700534312791177299019525324335274411879635243907133979126316008041958763370031256145000532707337639003664368548581973029548797869661185127056649512900322608615146669145794015732180092534757558309700282965602256698691770452427255195141181323462029449*z^82*Zeta[3])/2690347881242571549192330169668898878280489758467124624146370476845415948813767391139344396638324653577044898175410624204240250950413230215451199592452849170364804993483660271634161767827393805893360544025466077716122959872000000 - (228359630832953580969325755111919221821239459840*nl*z^82*Zeta[3])/61647509517958747419884940521489645553431547215209617 + (20683726884975076083667728444475957147348356938986162665668342049428820226735650327986492312373172020035805518975279681520959835142261014469982891598069623374637654788030492852211317038599867499034630444530848168331321993743339100722807057118878412427618109795490029795839482060415331*z^83*Zeta[3])/2911445561664688338325954394521688386095540916799331956894399468760711950425371547647523245234783334198285678898189824593388722483065372044066461813505337865820239876584499261230278334928845078668596719643558926284793428574208000000 - (45671926166590716193865151022383844364247891968*nl*z^83*Zeta[3])/12702361532784943383515209998399217495369030420646625 + (4833359450040533578428545034064605948122987761155061623694959228324348530559962240172997863421333884057574763258145036933660093690147824181644422338460388804954758367570651952186116292875720958813683530925573171077728688228868097144987044018670095891379679846346037893300459443102169*z^84*Zeta[3])/114378218493969899005662494070494900882324821731402326877994264844170826623853882229009841777080773843504080242428885966168842668977568187445468142673423987585795138008676756691189506015061770947694871128854100675474027551129600000 - (187072209578355573530071658587684226515959365500928*nl*z^84*Zeta[3])/53583486350779195557468926977124829704291305244450572125 + (1828252632414623934802421997685629029726864689073289580614325059667834224581150656750566962071601821161127819889946541114318021258664158855224417002572696749359408577658296463037435148878219936639707025707812563172402016034397257249616490571234169924007580587230534532241364456911655799*z^85*Zeta[3])/15716004407610259639993734603481255182043936785928103291054262848779590374526063341270749170462128667104457389478439133996294688892028232457138536555971089483121416828394999380551628327112979994202998425647463423664041114992640000000 - (919284529881137935550117759778542019363581569531904*nl*z^85*Zeta[3])/271087412795152158768223468884943130043458297557722877665 + (24685726134020670655947410475344338914376009773130905544499741514603616256243544726824357758816014395878204716486430671346454844342272858016934160299932968358320733438399194128922186503522808946025950546011692558652392562340177377362548858737188098333062096632978010902898421586672544761*z^86*Zeta[3])/35667375256122326597468680857969086658017634921825886949191548654070233148206209416098731701500234553661142009773913164568882200919117424960865707450555454791379521912869088881443435560438349945804068930436582516906490027048960000000 - (49691055669250699218925284312353622668301706461184*nl*z^86*Zeta[3])/15080992355738713062979416326649060054477974723660471625 + (6282422342430047000721623577044889867136525591671704959662515413403804789127673605711168884791542062893271323022384608309677762273683817598386003743779854914710298339330142750632653545919668429747048368078481693364360815611229733415478951916508906468993816654640239088350004315175860027261139*z^87*Zeta[3])/3299791730016611420220180974177416242867762723058265355620551573264739390421589377059804737513831731852759830707086381539564865814464571546651625514597210317019063986227790918544297169458355020199819300786738385031769032171485921280000000 - (49691055669250699218925284312353622668301706461184*nl*z^87*Zeta[3])/15516012089019364010313184935860546488284183595280085675 + (1048917161673547070020386690849177226723679755425102282345832582607420015684810593360525957998789349082340336945143140520346064724410877168735321712341528930587215633225887788224591176237851738390518570616844238760711670937132292112468562931384038471017666653302402454093409764746780005996838331*z^88*Zeta[3])/92582653761075502472801582927148362896252472168869030317262467180576529053166639781888439526943990186348653456683694433017536707395298440405891213600425423237701575333386828216189834767669139795398899291405147834197694891957294202880000000 - (852300986838987993003006476525489336006710869222227968*nl*z^88*Zeta[3])/273719764503458751506729477144334925787018274362768503138125 + (7247561760935459631508921361160711346645070806574428618605241861221333293870953598358238710342621612041926318898360186936412963998534718285398969404765390623117148457010215502459162833846127868787799931031463199764575830189193631214827598140582802643125644739084955959385186393391164680106972028087799*z^89*Zeta[3])/232713808812071943896229043377051423851672163550431756069420726919023595992898428481811139473670493382494992221782634752561879074876984070578267842208707640773726732866002934199244098321375101227829570152643842946455523364260835842987130880000000 - (1723683339054968254506080262226922463118049593725550592*nl*z^89*Zeta[3])/569175387089568122215293677319068370488319403740583261606875 + (40088542349327474999029306014320303004688875074788019208895008406805118746178430221950417137500457491510686879489085083416966572625349391664755732340144992176576693503492470869397635272574215638566897545980288008038467813480030950313628297651643937768475590074002367571075858899975237828017816626502552349*z^90*Zeta[3])/216268699656018859860895524311739789899487330659534578640514995550079261876066939535763152284197778516798679438109995230047506286919010529590736914692625634159050043743472060182497515373331260741062947195190344711572666379853070110082706964480000000 - (25441820502656358000089745567925054806170473708126208*nl*z^90*Zeta[3])/8635340017157762373269067632102221398162877788029611419675 + (609654829778345929088007054245006868895336643964274372748944005952380594617010263299550227314694768861330184405273375773663598360209907017578060563422400097342971202653040891415752920042987625021609343894841398458494428883653158656609012089785214163236636135045883637415034804616059641684868347008362507287*z^91*Zeta[3])/1197272591542626034144721749269710186809219508133517772185498481262824118171044236696020386957341305969800290886732136109725644241082438370892886930093906525147873374537910854797994108698494423814220037945588487629990750705765882234586309591040000000 - (7047384279235811166024859522315240181309221217150959616*nl*z^91*Zeta[3])/2457943536329224045839502509312119855607867019804102962582375 + (6606513241287549955625111238614063642307376009179984696954953499514988631780076825341417613210814695660548842514659235149041748241247477803482645660990155295591530810955496950690694210369675115775190423081002698574092367481904224386489016257777104785183917225677880544553985502608278650854811584347419555919*z^92*Zeta[3])/2179429117112721505287339734777744831847937152438842313779649121377360804801998751624601464539105020541628977536976839759771241834760488160318120118644882537283286920192534530386673986522280952304491528906423961646070119770184827954809861570560000000 - (191561942608236107294793378393788647952342390272950272*nl*z^92*Zeta[3])/68633908089776334415286135420705696211140548163041924475025 + (72886854904915164503712052723129735402103438854642982913437196384285395865178634585645924273616028682386235253988606638733112162171454458826276371943457453574566320524012559219028961442056747919895880775196358985977249096830804190647596575438532503934647045717473285790220341804677765708746265788006065231141*z^93*Zeta[3])/8758630126206937823898173728880465893474083793036464376080657266258878614818844623650035042662708752426787683266287010994416026117618814416277561325140439249221160433504697671930001891538006407740405331637959256070418312969373447483334967951360000000 - (13553007439532704591106631521360546842628224111811231744*nl*z^93*Zeta[3])/4986849773536558325231378153746904513988437851700730880820625 + (1625212794861774365923402277254946455179097892337695407003215241461311257557272963547239407952174170473546183549502503989270194420003531538097267441147787497739888534092682357614401336796999911228666369211845645519598028045096373296817979716230002517816530605587652185504584108392494570620300701278361414034230621*z^94*Zeta[3])/32800516545500039807548562515117079957692824513467541644591553336694901048428080027417377913577669780370371494856673367403387176656111083191519272007589033759162096823776080382259798260731435853543615714744888684401604540410211715108912118984867840000000 - (23945242826029513411849172299223580994042798784118784*nl*z^94*Zeta[3])/9045845255538999453467789690924211146756197276318806391875 + (106729121944117458840245279523908760330353685853341544490266281986214616915328931982188200995479786748949732587345797443922374159523030298708049012916847038152916662731700326154834174412314547501778654141173974412927090323093368868301261162327561020998598382616205298833920577727370625688321095902703922723302266594588535021*z^95*Zeta[3])/785124938468346797667883099288810674071722451419756780658256895414553747169254608358982047548190618180471083027006141974763412565602045034058563796436108810884478682497174258670850738673425679842001478161781555983372592414270541946439352326520827805024911360000000 - (6920175176722529376024410794475614907278368848610328576*nl*z^95*Zeta[3])/2683286367993265601537615532957593178239828919337939672920525 + (5039547454787120618660260227420843237477681217073003627549723602626548707639851151754245774086113169568657612521909002007399962188398206278669254271399006830679465234723810959275472492055550839715185845410380116725132978039765827963848076865083600255658365640734300465118722358128788513701815661921468244279595084293189433*z^96*Zeta[3])/6225245171279029677220678574175211783269189298234417555518061596358624801506901659956082536182770792353435045147076440986176064133908591783771046139701492997295767671231785034390097048361004030568251723719735024901855658967893275107605115710401497509396480000000 - (7159819166925432746250197310846244505866749178841789366272*nl*z^96*Zeta[3])/2848755694019516980299101824156644757564618369363779286083957375 + (1323374977554132592936422572775166421721644219596199412194675013205181961953087117381140349824878752179300594119506329678753309468187851217959869177348297300920618469553055979369714916793407397243588879914256057165293804733504539175401162355348833921304700776134114532088114679163304750026652709986594366335594108096782769448017*z^97*Zeta[3])/596198345919964824424130408894767897798713293717772443166092196236739875179612711002460264156968465017330221920960153443267472388407926639200029453561938986410011627764303881716481665356247308944485007682796851483656786510486839335392199483409628689733821399040000000 - (49039857307708443467467104868809893875799651909875269632*nl*z^97*Zeta[3])/20016638343188414866679534335689068960941742420330259854519175 + (1516308326666299239846296585629074188940512433424063102401014853883138332610270660351470028817005180819832058662386045281864538688434178210335662558896716132373102065233914624457483281342488993231676171178137293591255666096905885303014662960263031064001074014017984757964274466840102050065494511236627248731496474708134427807444097617271*z^98*Zeta[3])/114692066990878241375247415865672055805087425481479254334016395068623554203890837757546354471012415032942042372627227141187983996342888884022013193593295128631608796994437409460028714680512998956442623673384700434735646599586762181811355171221561987169097809996000788480000000 - (196159429230833773869868419475239575503198607639501078528*nl*z^98*Zeta[3])/82116005491061882405570809644235678740687254806127194259071875 + (1266107531511660426169047761887676553992905810649033656066528863625643688158854106932506013590862417595678095423539800781688618343273048493142225755813146716634902461336395584355203288575562925478135782034440343566026428939395770135185441070235714480139959883277614133472089888294859810447674666087327121443352791949080533849317541701656027*z^99*Zeta[3])/34946711428978172833314444936632519737835662142666486869397803663737902899782172571403753852554678487613208978293850327841575083276249402183353892146191366870862187517874100358568210652281832840276874316318592089366454796889574513148822887457462874043281735398646758768640000000 - (59043988198480965934830394262047112226462780899489824636928*nl*z^99*Zeta[3])/25343181011491995095664570756204126987357320886956334805362646875 + (171144512815498331126128994013444650833993758828328342091055642954426134240596271950940481703067382036589914620958610649082379815104319745459511884302011559785416107903511244131781724476280195527370858519265407330824171840667464279982175047913322172475251550046528864122079983449145037862616765582549551698628487137159087613980020526791*z^100*Zeta[3])/792991876106658822564966919457151409115716254103998441410854668701269779005457429921547518872970958433076283150695626726944029623665287411661355258281052131957793098420086739935994694914683884178989899393299284725617631697462768656386778410632627460169015111472602152960000 - (954119463778775476103039992327565295247558027558533245960192*nl*z^100*Zeta[3])/419804724819162600360664481662370122720176549028254294783871172955;

